NNLO QCD corrections to $pp \to \gamma^* \gamma^*$ in the large $N_F$ limit

We compute the NNLO QCD corrections for the hadroproduction of a pair of off-shell photons in the limit of a large number of quark flavors. We perform a reduction of the two-loop amplitude to master integrals and calculate the latter analytically as a Laurent series in the dimensional regulator using modern integration methods. Real radiation corrections are evaluated numerically with a direct subtraction of infrared limits which we cast in a simple factorized form. The results presented here constitute a gauge invariant part of the full NNLO corrections but are not necessarily dominant. We view this calculation as a step towards a complete computation. Our partial corrections to the total cross-section are about $1\%-3\%$ and vary with the virtuality of the two off-shell photons.

==> anc/integrals_and_basis.mpl <==

# list (Pboxlist1 & Pboxlist2) with all the integrals appearing in the NF part of qqbar -> g*g*

######################################################################################### DEFINITIONS #########################################################################################

(*
s12 = (p1+p2)^2, s31 = (p1+p3)^2, s3 = p3^2, s4 = p4^2,
u = s3/s12
v = s4/s12
w = s31/s12
z = (1/2)*u-(1/2)*v+1/2+(1/2)*sqrt(u^2-2*u*v+v^2-2*u-2*v+1)
zp = (1/2)*u-(1/2)*v+1/2-(1/2)*sqrt(u^2-2*u*v+v^2-2*u-2*v+1)
*)

#Prefactor
CT := exp(gamma*e)*GAMMA(1+e)*GAMMA(1-e)^2/GAMMA(1-2*e);

########################################################################################### 1 LOOP ############################################################################################

##### BUBBLES

Pbox(0, 0, 1, 1, p1, p2, p4) = exp(gamma*e)*GAMMA(e)*GAMMA(1-e)^2*(-s*v)^(-e)/GAMMA(2-2*e);
Pbox(0, 1, 0, 1, p1, p2, p4) = exp(gamma*e)*GAMMA(e)*GAMMA(1-e)^2*(-s*w)^(-e)/GAMMA(2-2*e);
Pbox(1, 0, 0, 1, p1, p2, p4) = exp(gamma*e)*GAMMA(e)*GAMMA(1-e)^2*(-s*u)^(-e)/GAMMA(2-2*e);
Pbox(1, 0, 1, 0, p1, p2, p4) = exp(gamma*e)*GAMMA(e)*GAMMA(1-e)^2*(-s)^(-e)/GAMMA(2-2*e);

##### TRIANGLE

Pbox(1, 0, 1, 1, p1, p2, p4) = CT*GAMMA(1-2*e)*(-s)^(-1-e)/GAMMA(1-e)^2*(2*P2(z,zp) + e*(4*I3m(z,zp) - 2*P2(z,zp)*ln(u) - 2*P2(z,zp)*ln(v)) + e^2*(-(Pi^2*P2(z,zp))/3 + 4*I4m(z,zp) - 4*I3m(z,zp)*ln(u) + P2(z,zp)*ln(u)^2 - 4*I3m(z,zp)*ln(v) + (7*P2(z,zp)*ln(u)*ln(v))/3 + P2(z,zp)*ln(v)^2) + ALARM*e^3)/(z-zp);

##### BOX

Pbox(1, 1, 1, 1, p1, p2, p4) = CT*(-s)^(-2-e)/w*(1/e^2 + (ln(v)+ln(u)-2*ln(w))/e + (-2*polylog(2,-(v-w)/w)-2*polylog(2,-(u-w)/w)-1/2*ln(u/v)^2) + ((6*ln(u)+2*ln(v)-2*ln(w))*polylog(2,1-u/w)+(6*ln(v)-2*ln(w)+2*ln(u))*polylog(2,1-v/w)-2*R3p(z,zp,w)-2*ln(u)*ln(v)*ln(w)+4*ln(v)*ln(w)^2+7/6*ln(v)^3-4/3*ln(w)^3+7/6*ln(u)^3+4*P3(z,zp)+4*P3(1-z,1-zp)+1/3*Pi^2*ln(u)+2/3*Pi^2*ln(v)-11/12*ln(u)*ln(v)^2-1/6*ln(u)^2*ln(v)-3*ln(u)^2*ln(w)-3*ln(v)^2*ln(w)+4*ln(u)*ln(w)^2-6*polylog(3,1-u/w)-6*polylog(3,1-v/w)-6*polylog(3,1-w/u)-6*polylog(3,1-w/v)+8*Zeta(3))*e + (-1/24*ln(u)^2*ln(v)^2-5*ln(u)^2*ln(w)^2-1/2*ln(u)*ln(v)^3-4/3*ln(u)*ln(w)^3+22/3*ln(v)^3*ln(w)-5*ln(v)^2*ln(w)^2-4/3*ln(v)*ln(w)^3-1/4*ln(u)^3*ln(v)+22/3*ln(u)^3*ln(w)+10/3*ln(u)^2*ln(v)*ln(w)+29/6*ln(u)*ln(v)^2*ln(w)-5*ln(u)*ln(v)*ln(w)^2+(-2*ln(u)^2-8*ln(u)*ln(w)-4*ln(v)*ln(w)+4*ln(w)^2)*polylog(2,-(u-w)/w)+(7*ln(v)+ln(u)-8*ln(w))*P3(1-z,1-zp)-2*R4p[4](z,zp,w)-6*R4p[3](z,zp,w)-7/2*Li4u-7/2*Li4v+3*P2(z,zp)^2-10/3*ln(u)^4-10/3*ln(v)^4+7/3*ln(w)^4+(-4*ln(u)*ln(w)-2*ln(v)^2-8*ln(v)*ln(w)+6*ln(w)^2)*polylog(2,-(v-w)/w)-1/2*I4p(z,zp)-1/2*I4p(1-z,1-zp)+7/45*Pi^4+Pi^2*ln(u)*ln(v)-3*Pi^2*ln(u)*ln(w)-11/3*Pi^2*ln(v)*ln(w)+Pi^2*ln(u)^2+4/3*Pi^2*ln(v)^2+(5*ln(u)+3*ln(v)-8*ln(w))*P3(z,zp)+(4*ln(v)+8*ln(w))*polylog(3,(v-w)/v)+(12*ln(w)-16*ln(u)-16*ln(v))*Zeta(3)+(8*ln(w)+4*ln(u))*polylog(3,-(u-w)/w)+(4*ln(v)+8*ln(w))*polylog(3,-(v-w)/w)+(8*ln(w)+4*ln(u))*polylog(3,(u-w)/u)+4*R3p(z,zp,w)*ln(w)+7/3*Pi^2*ln(w)^2)*e^2 + ALARM*e^3);

########################################################################################### 2 LOOP ############################################################################################

##### SUNSET

Pbox(0, 1, 0, 0, 0, 0, 0, 1, 1, p1, p2, p4) = -exp(2*gamma*e)*GAMMA(1-e)^3*GAMMA(2*e-1)*(-s*w)^(1-2*e)/GAMMA(3-3*e);

##### TRIANGLES

Pbox(0, 1, 0, 0, 0, 0, 1, 1, 1, p1, p2, p4) = -CT^2*(-s*v)^(-2*e)*(-1/2/e^2-5/2/e+polylog(2,1-v/w)+1/2*ln(w)^2+1/2*ln(v)^2-ln(w)*ln(v)-19/2+(-2*polylog(3,1-v/w)-polylog(3,1-w/v)+3*Zeta(3)-2*ln(v)^2*ln(w)+2*ln(v)*ln(w)^2+2*ln(v)*polylog(2,-(v-w)/w)-2*ln(w)*polylog(2,-(v-w)/w)+2/3*ln(v)^3-2/3*ln(w)^3+5*polylog(2,1-v/w)+5/2*ln(w)^2+5/2*ln(v)^2-5*ln(w)*ln(v)-65/2)*e+(1/3*Pi^2*ln(v)*ln(w)+19/2*ln(v)^2+10/3*ln(v)^3+3/4*ln(v)^4-19*ln(w)*ln(v)-10*ln(v)^2*ln(w)+10*ln(v)*ln(w)^2+10*ln(v)*polylog(2,-(v-w)/w)-10*ln(w)*polylog(2,-(v-w)/w)-2*ln(v)*ln(w)^3+7/2*ln(v)^2*ln(w)^2-8/3*ln(v)^3*ln(w)+2*ln(w)^2*polylog(2,-(v-w)/w)+2*ln(w)*polylog(3,(v-w)/v)+4*ln(w)*polylog(3,-(v-w)/w)-1/6*Pi^2*ln(v)^2-1/6*Pi^2*ln(w)^2-211/2+2*ln(v)^2*polylog(2,-(v-w)/w)-4*ln(v)*ln(w)*polylog(2,-(v-w)/w)-10/3*ln(w)^3+5/12*ln(w)^4+2*polylog(4,1-v/w)+polylog(4,1-w/v)+1/2*Li4v-2*ln(v)*polylog(3,(v-w)/v)-4*ln(v)*polylog(3,-(v-w)/w)-5*polylog(3,1-w/v)-10*polylog(3,1-v/w)+1/36*Pi^4+19*polylog(2,1-v/w)+19/2*ln(w)^2+2*Zeta(3)*ln(v)-2*Zeta(3)*ln(w)+15*Zeta(3))*e^2 + ALARM*e^3);

Pbox(0, 1, 0, 0, 1, 0, 0, 1, 1, p1, p2, p4) = -CT^2*(-s*u)^(-2*e)*(-1/2/e^2-5/2/e+polylog(2,1-u/w)+1/2*ln(w)^2+1/2*ln(u)^2-ln(w)*ln(u)-19/2+(-2*polylog(3,1-u/w)-polylog(3,1-w/u)+3*Zeta(3)-2*ln(u)^2*ln(w)+2*ln(u)*ln(w)^2+2*ln(u)*polylog(2,-(u-w)/w)-2*ln(w)*polylog(2,-(u-w)/w)+2/3*ln(u)^3-2/3*ln(w)^3+5*polylog(2,1-u/w)+5/2*ln(w)^2+5/2*ln(u)^2-5*ln(w)*ln(u)-65/2)*e+(1/3*Pi^2*ln(u)*ln(w)-19*ln(w)*ln(u)-10*ln(u)^2*ln(w)+10*ln(u)*ln(w)^2+10*ln(u)*polylog(2,-(u-w)/w)-10*ln(w)*polylog(2,-(u-w)/w)-1/6*Pi^2*ln(w)^2-2*ln(u)*ln(w)^3+7/2*ln(u)^2*ln(w)^2-8/3*ln(u)^3*ln(w)+2*ln(w)^2*polylog(2,-(u-w)/w)+2*ln(w)*polylog(3,(u-w)/u)+4*ln(w)*polylog(3,-(u-w)/w)-1/6*Pi^2*ln(u)^2-211/2+2*ln(u)^2*polylog(2,-(u-w)/w)-4*ln(u)*ln(w)*polylog(2,-(u-w)/w)-10/3*ln(w)^3+10/3*ln(u)^3+5/12*ln(w)^4+3/4*ln(u)^4+2*polylog(4,1-u/w)+polylog(4,1-w/u)+1/2*Li4u-4*ln(u)*polylog(3,-(u-w)/w)-2*ln(u)*polylog(3,(u-w)/u)-5*polylog(3,1-w/u)-10*polylog(3,1-u/w)+1/36*Pi^4+19*polylog(2,1-u/w)+19/2*ln(u)^2+19/2*ln(w)^2+2*Zeta(3)*ln(u)-2*Zeta(3)*ln(w)+15*Zeta(3))*e^2 + ALARM*e^3);

Pbox(0, 1, 0, 0, 1, 0, 1, 0, 1, p1, p2, p4) = -CT^2*(-s)^(-2*e)*(-(1/2)/e^2-(5/2)/e-19/2-(1/6)*Pi^2-(65/2+5*Pi^2*(1/6)-2*Zeta(3))*e-(211/2+19*Pi^2*(1/6)-10*Zeta(3))*e^2 + ALARM*e^3);

##### BOXES

Pbox(0, 1, 0, 0, 1, 0, 1, 1, 1, p1, p2, p4) = (-s)^(-1-2*e)*CT^2*(1+2*e)*u^(-3/2*e)*v^(-3/2*e)*((-2*P2(z,zp))/e + (-8*I3m(z,zp)-R3m(z,zp,w)) + (-16*I4m(z,zp)-3/2*R4m[1](z,zp,w)+3/2*R4m[1](1-z,1-zp,w)+3/2*R4m[4](z,zp,w)+1/2*R4m[3](z,zp,w)+(-2/3*Pi^2-1/8*ln(u)^2-1/3*ln(u)*ln(v)-1/16*ln(v)^2)*P2(z,zp)+6*P4((-1+z)/z,(-1+zp)/zp)+15/2*P4(1-z,1-zp)-9*P4(z,zp)-8*P2(z,zp))*e + ALARM*e^2)/(z-zp);

Pbox(0, 1, 0, 0, 1, 0, 1, 1, 2, p1, p2, p4) = (-s)^(-2-2*e)*CT^2/w*((-1/4)/e^3 + (ln(w)-1/2*ln(u)-1/2*ln(v))/e^2 + (-1/12*Pi^2+3/2*polylog(2,-(v-w)/w)+3/2*polylog(2,-(u-w)/w)+1/2*(ln(u)-ln(v))^2-1/4*(ln(w)-ln(u))^2-1/4*(ln(w)-ln(v))^2)/e + ((-3*ln(v)+3*ln(w)-9*ln(u))*polylog(2,-(u-w)/w)+(3*ln(w)-3*ln(u)-9*ln(v))*polylog(2,-(v-w)/w)+9*polylog(3,1-u/w)+9*polylog(3,1-v/w)+21/2*polylog(3,1-w/u)+21/2*polylog(3,1-w/v)+(-7/6*ln(v)+1/3*ln(w)-2/3*ln(u))*Pi^2+8/3*ln(w)^3-7*ln(u)*ln(w)^2-7*ln(v)*ln(w)^2+5*ln(u)^2*ln(w)+4*ln(u)*ln(v)*ln(w)+5*ln(v)^2*ln(w)-11/6*ln(u)^3+9/8*ln(u)*ln(v)^2-11/6*ln(v)^3-6*P3(z,zp)-6*P3(1-z,1-zp)-11*Zeta(3)+3*R3p(z,zp,w)) + (-3*polylog(2,-(u-w)/w)^2-3*polylog(2,-(v-w)/w)^2+7/16*ln(u)^2*ln(v)^2+61/8*ln(u)^2*ln(w)^2+67/48*ln(u)*ln(v)^3+28/3*ln(u)*ln(w)^3-97/6*ln(v)^3*ln(w)+55/8*ln(v)^2*ln(w)^2+28/3*ln(v)*ln(w)^3+1/48*ln(u)^3*ln(v)-103/6*ln(u)^3*ln(w)-15/2*ln(u)^2*ln(v)*ln(w)-12*ln(u)*ln(v)^2*ln(w)+37/4*ln(u)*ln(v)*ln(w)^2+9/2*R4p[4](z,zp,w)+18*R4p[3](z,zp,w)+3/2*R4p[5](z,zp,w)+39/4*Li4u+39/4*Li4v+3/2*R4p[2](z,zp,w)+3/2*R4p[2](1-z,1-zp,w)+3/2*polylog(4,(v-w)/v)+3*polylog(4,-(u-w)/w)+3*polylog(4,-(v-w)/w)-9*P2(z,zp)^2-3/2*polylog(4,(u-w)/u)+103/12*ln(u)^4+25/3*ln(v)^4-107/12*ln(w)^4+3/2*I4p(z,zp)+3/2*I4p(1-z,1-zp)-1/20*Pi^4-43/12*Pi^2*ln(u)*ln(v)+26/3*Pi^2*ln(u)*ln(w)+32/3*Pi^2*ln(v)*ln(w)-67/24*Pi^2*ln(u)^2-197/48*Pi^2*ln(v)^2+(-57/4*ln(w)^2-3/2*ln(v)^2+57/2*ln(u)*ln(w)+18*ln(v)*ln(w)+3/2*ln(u)^2-3*ln(u)*ln(v))*polylog(2,-(u-w)/w)+(-\15/2*ln(u)+6*ln(v)-63/2*ln(w))*polylog(3,(u-w)/u)+(-45/2*ln(w)-27/2*ln(u)+6*ln(v))*polylog(3,-(u-w)/w)+(-69/4*ln(u)-45/4*ln(v)+24*ln(w))*P3(z,zp)+(-39/2*ln(w)+6*ln(u)-27/2*ln(v))*polylog(3,-(v-w)/w)+(-75/4*ln(w)^2-3/2*ln(u)^2+3/2*ln(v)^2-3*ln(u)*ln(v)+18*ln(u)*ln(w)+57/2*ln(v)*ln(w))*polylog(2,-(v-w)/w)-43/6*Pi^2*ln(w)^2+(-57/2*ln(w)+6*ln(u)-15/2*ln(v))*polylog(3,(v-w)/v)+(3/2*ln(u)+3/2*ln(v)-12*ln(w))*R3p(z,zp,w)+(44*ln(u)+44*ln(v)-34*ln(w))*Zeta(3)+(-24*ln(v)+24*ln(w)-21/4*ln(u))*P3(1-z,1-zp))*e + ALARM*e^2);

########################################################################################## FUNCTIONS ##########################################################################################

##### Triangle Basis Functions

P2 := polylog(2, z)-polylog(2, zp)-(1/2)*ln(z*zp)*(-ln(1-z)+ln(1-zp));

P3 := polylog(3, z)+polylog(3, zp)-(1/2)*ln(z*zp)*(polylog(2, z)+polylog(2, zp))+(1/12)*ln(z*zp)^2*(-ln(1-z)-ln(1-zp));

P4 := polylog(4, z)-polylog(4, zp)-(1/2)*ln(z*zp)*(polylog(3, z)-polylog(3, zp))+(1/12)*ln(z*zp)^2*(polylog(2, z)-polylog(2, zp));

I3m := (-G([0, z^(-1), zp^(-1)], 1) + G([0, zp^(-1), z^(-1)], 1))/2 - (Pi^2*(ln(1 - z) - ln(1 - zp)))/12 + ((ln(1 - z) - ln(1 - zp))^2*(ln(z) - ln(zp)))/16 + ((ln(1 - z) + ln(1 - zp))^2*(ln(z) - ln(zp)))/16 + ((G([z^(-1), zp^(-1)], 1) - G([zp^(-1), z^(-1)], 1))*(ln(z) + ln(zp)))/4 + ((ln(1 - z) - ln(1 - zp))*(ln(1 - z) + ln(1 - zp))*(ln(z) + ln(zp)))/4 + ((ln(1 - z) - ln(1 - zp))*(ln(z) + ln(zp))^2)/8 + ((ln(1 - z) + ln(1 - zp))*(polylog(2, z) - polylog(2, zp)))/4 + ((ln(1 - z) - ln(1 - zp))*(polylog(2, z) + polylog(2, zp)))/4 + polylog(3, z) + (polylog(3, 1 - z) - polylog(3, 1 - zp))/2 - polylog(3, zp);

I4m := -G([0, 0, z^(-1), zp^(-1)], 1) + G([0, 0, zp^(-1), z^(-1)], 1) + (G([0, z^(-1), 0, z^(-1)], 1) - G([0, zp^(-1), 0, zp^(-1)], 1))/2 + (-G([0, z^(-1), zp^(-1), zp^(-1)], 1) + G([0, zp^(-1), z^(-1), z^(-1)], 1))/2 + (-G([0, z^(-1), zp^(-1), z^(-1)], 1) +  G([0, zp^(-1), z^(-1), zp^(-1)], 1))/2 + (-G([0, z^(-1), z^(-1), zp^(-1)], 1) + G([0, zp^(-1), zp^(-1), z^(-1)], 1))/2 - (Pi^2*(ln(1 - z) - ln(1 - zp))*ln((1 - z)*(1 - zp)))/24 + ((ln(1 - z) - ln(1 - zp))^2*(ln(1 - z) + ln(1 - zp))*(ln(z) - ln(zp)))/16 + ((ln(1 - z) + ln(1 - zp))^3*(ln(z) - ln(zp)))/48 - ((G([z^(-1), z^(-1), zp^(-1)], 1) - G([zp^(-1), zp^(-1), z^(-1)], 1))*(ln(z) + ln(zp)))/2 + ((G([z^(-1), zp^(-1)], 1) - G([zp^(-1), z^(-1)], 1))*(ln(1 - z) + ln(1 - zp))*(ln(z) + ln(zp)))/4 + ((ln(1 - z) - ln(1 - zp))*(ln(1 - z) + ln(1 - zp))^2*(ln(z) + ln(zp)))/8 + ((G([z^(-1), zp^(-1)], 1) - G([zp^(-1), z^(-1)], 1))*(ln(z) + ln(zp))^2)/8 + ((ln(1 - z) - ln(1 - zp))*(ln(1 - z) + ln(1 - zp))*(ln(z) + ln(zp))^2)/48 + ((ln(1 - z) - ln(1 - zp))*(ln(z) + ln(zp))^3)/24 + ((ln(1 - z) - ln(1 - zp))^2*(polylog(2, z) - polylog(2, zp)))/16 + ((ln(1 - z) + ln(1 - zp))^2*(polylog(2, z) - polylog(2, zp)))/16 - ((ln(1 - z) + ln(1 - zp))*(ln(z) + ln(zp))*(polylog(2, z) - polylog(2, zp)))/12 + ((ln(1 - z) - ln(1 - zp))*(ln(1 - z) + ln(1 - zp))*(polylog(2, z) + polylog(2, zp)))/8 - ((polylog(2, z) - polylog(2, zp))*(polylog(2, z) + polylog(2, zp)))/4 + ((ln(1 - z) + ln(1 - zp))*(polylog(3, 1 - z) - polylog(3, 1 - zp)))/4 + ((ln(1 - z) - ln(1 - zp))*(polylog(3, 1 - z) +  polylog(3, 1 - zp)))/4 + (-polylog(4, 1 - z) + polylog(4, 1 - zp))/2 + 2*(polylog(4, z) - polylog(4, zp));

I4p := -4*(G([0, z^(-1), 0, zp^(-1)], 1) + G([0, zp^(-1), 0, z^(-1)], 1)) - 4*(G([0, z^(-1), 0, z^(-1)], 1) + G([0, zp^(-1), 0, zp^(-1)], 1)) - 4*(G([0, z^(-1), zp^(-1)], 1) + G([0, zp^(-1), z^(-1)], 1))*(ln(z) + ln(zp)) + (3*(ln(1 - z) - ln(1 - zp))*(ln(1 - z) + ln(1 - zp))*(ln(z) - ln(zp))*(ln(z) + ln(zp)))/2 + (3*(ln(1 - z) - ln(1 - zp))^2*(ln(z) + ln(zp))^2)/4 + (3*(ln(1 - z) + ln(1 - zp))^2*(ln(z) + ln(zp))^2)/4 - (3*(ln(z) + ln(zp))^4)/4 + 3*(ln(1 - z) - ln(1 - zp))*(ln(z) + ln(zp))*(polylog(2, z) - polylog(2, zp)) + (polylog(2, z) - polylog(2, zp))^2 + 3*(ln(1 - z) + ln(1 - zp))*(ln(z) + ln(zp))*(polylog(2, z) + polylog(2, zp)) - 7*(ln(z) + ln(zp))^2*(polylog(2, z) + polylog(2, zp)) + 2*(polylog(2, z) + polylog(2, zp))^2 + 6*(ln(z) + ln(zp))*(polylog(3, 1 - z) + polylog(3, 1 - zp)) + 18*(ln(z) + ln(zp))*(polylog(3, z) + polylog(3, zp)) - 16*(polylog(4, z) + polylog(4, zp));

##### Boxes Basis Functions

R3m := -polylog(3,1-z)+polylog(3,1-zp)-polylog(2,-1/w*(z*zp+1-zp-z-w))*ln((-w-z+z*zp)/(-w-zp+z*zp))-polylog(2,z)*ln((-w-z+z*zp)*(-w-zp+z*zp))-1/2*ln(w)^2*ln((1-z)/(1-zp))-1/8*ln((1-z)/(1-zp))^2*ln(z/zp)-polylog(2,-1/w*(-w+z*zp))*ln((1-z)/(1-zp))-polylog(2,-1/w*(z*zp+1-zp-z-w))*ln((1-z)/(1-zp))-1/8*ln(v)^2*ln(z/zp)+1/2*ln(w)^2*ln(z/zp)-1/2*ln(w)^2*ln((-w-z+z*zp)/(-w-zp+z*zp))+polylog(2,-1/w*(-w+z*zp))*ln(z/zp)+polylog(2,-1/w*(z*zp+1-zp-z-w))*ln(z/zp)+polylog(2,zp)*ln((-w-z+z*zp)*(-w-zp+z*zp))-polylog(2,-1/w*(-w+z*zp))*ln((-w-z+z*zp)/(-w-zp+z*zp))-1/2*polylog(2,z)*ln((1-z)/(1-zp))-1/2*polylog(2,zp)*ln((1-z)/(1-zp))-polylog(2,w/(-1+zp)/z)*ln(u)-polylog(2,w/(-1+zp)/z)*ln(v)+polylog(2,w/(-1+zp)/z)*ln(w)+1/2*polylog(2,zp)*ln(v)-1/2*polylog(2,z)*ln(v)-ln(w/u)*G([u, zp*(-1+z)],w)+ln(w/u)*G([u, (-1+zp)*z],w)-ln(w/v)*G([v, zp*(-1+z)],w)+ln(w/v)*G([v, (-1+zp)*z],w)+polylog(2,w/zp/(-1+z))*ln(v)-polylog(2,w/zp/(-1+z))*ln(w)+polylog(2,w/zp/(-1+z))*ln(u)+1/6*Pi^2*ln((1-z)/(1-zp))-1/2*ln(u)*ln((1-z)/(1-zp))*ln((-w-z+z*zp)*(-w-zp+z*zp))+1/4*ln(u)*ln(v)*ln((1-z)/(1-zp))+1/2*ln(u)*ln(v)*ln((-w-z+z*zp)/(-w-zp+z*zp))-1/2*ln(u)*ln(v)*ln(z/zp)-polylog(3,w/(-1+zp)/z)+polylog(3,w/zp/(-1+z))+G([0, v, zp*(-1+z)],w)-G([0, v, (-1+zp)*z],w)+G([0, u, zp*(-1+z)],w)-G([0, u, (-1+zp)*z],w)+G([0, 1/zp, 1/zp],1)-G([0, 1/z, 1/z],1);

R3p := (3/8)*ln((1-z)/(1-zp))^2*ln(u)+(1/2)*ln(w)^2*ln((-w-z+z*zp)*(-w-zp+z*zp))-polylog(2, zp)*ln((-w-z+z*zp)/(-w-zp+z*zp))+polylog(2, z)*ln((-w-z+z*zp)/(-w-zp+z*zp))+polylog(2, -(-w+z*zp)/w)*ln((-w-z+z*zp)*(-w-zp+z*zp))+polylog(2, -(z*zp+1-zp-z-w)/w)*ln((-w-z+z*zp)*(-w-zp+z*zp))-polylog(2, zp)*ln(u)+polylog(2, zp)*ln(z/zp)-polylog(2, z)*ln(u)-polylog(2, z)*ln(z/zp)+(1/2)*polylog(2, z)*ln((1-z)/(1-zp))-(1/2)*polylog(2, zp)*ln((1-z)/(1-zp))+(1/2)*polylog(2, zp)*ln(v)+(1/2)*polylog(2, z)*ln(v)+polylog(2, w/((-1+zp)*z))*ln(u)+polylog(2, w/((-1+zp)*z))*ln(v)-polylog(2, w/((-1+zp)*z))*ln(w)-ln(w/u)*G([u, zp*(-1+z)], w)-ln(w/u)*G([u, (-1+zp)*z], w)-ln(w/v)*G([v, zp*(-1+z)], w)-ln(w/v)*G([v, (-1+zp)*z], w)+polylog(2, w/(zp*(-1+z)))*ln(v)-polylog(2, w/(zp*(-1+z)))*ln(w)+polylog(2, w/(zp*(-1+z)))*ln(u)-G([0, 0, (-1+zp)*z], w)-G([0, 0, zp*(-1+z)], w)+2*polylog(3, z)+2*polylog(3, zp)+G([0, v, (-1+zp)*z], w)+G([0, u, zp*(-1+z)], w)+G([0, u, (-1+zp)*z], w)-G([0, 1/zp, 1/zp], 1)-G([0, 1/z, 1/z], 1)+polylog(3, 1-z)+polylog(3, 1-zp)+G([0, v, zp*(-1+z)], w)-(1/2)*ln(u)*ln(z/zp)*ln((1-z)/(1-zp))+(1/4)*ln(v)*ln(z/zp)*ln((1-z)/(1-zp))+(1/2)*ln(u)*ln((1-z)/(1-zp))*ln((-w-z+z*zp)/(-w-zp+z*zp))-(1/2)*ln(u)*ln(v)*ln((-w-z+z*zp)*(-w-zp+z*zp));

Li4u := -2/3*ln(u)^3*ln(u-w)+2*ln(u-w)*ln(w)*ln(u)^2-2*ln(w)^2*ln(u-w)*ln(u)+2/3*ln(w)^3*ln(u-w)+4*polylog(4,w/u);

Li4v := -2/3*ln(v)^3*ln(v-w)+2*ln(v-w)*ln(w)*ln(v)^2-2*ln(w)^2*ln(v-w)*ln(v)+2/3*ln(w)^3*ln(v-w)+4*polylog(4,w/v);

R4p[1] := -1/2*G([0, -1/(-1+z), -1/(-1+zp)],1)*(ln(u)-ln(z/zp))+1/2*G([0, 1/zp, 1/z],1)*(ln(u)-ln(z/zp))+1/2*(ln(u)+ln(z/zp))*G([0, 1/z, 1/zp],1)-1/2*(ln(u)*ln(v)-ln(u)*ln((-1+z)/(-1+zp))-ln(v)^2)*G([v, (-1+zp)*z],w)+1/2*(-ln(z/zp)+ln((-1+z)/(-1+zp))+4*ln(v-w))*polylog(3,z)+1/2*(ln(z/zp)+4*ln(v-w)-ln((-1+z)/(-1+zp)))*polylog(3,zp)+1/8*(4*ln(v)*ln(u*v-u*w-v*w+w^2+w)-8*ln(v-w)*ln(u)-4*ln(v)*ln((z*zp-z-w)/(z*zp-zp-w))+2*ln(u)^2-6*ln(u)*ln((-1+z)/(-1+zp))-ln((-1+z)/(-1+zp))^2-2*ln(v)*ln((-1+z)/(-1+zp))-2*ln(z/zp)*ln((-1+z)/(-1+zp))+ln(v)^2+6*ln(v)*ln(z/zp))*polylog(2,zp)+1/8*(4*ln(v)*ln(u*v-u*w-v*w+w^2+w)-8*ln(v-w)*ln(u)+4*ln(v)*ln((z*zp-z-w)/(z*zp-zp-w))+2*ln(u)^2+6*ln(u)*ln((-1+z)/(-1+zp))-ln((-1+z)/(-1+zp))^2+2*ln(v)*ln((-1+z)/(-1+zp))-2*ln(z/zp)*ln((-1+z)/(-1+zp))+ln(v)^2-6*ln(v)*ln(z/zp))*polylog(2,z)+1/2*(ln(v)^2-2*ln(w)*ln(v)-2*ln(v-w)*ln(v)+2*ln(u)*ln(v)-ln(w)^2+4*ln(w)*ln(v-w)-2*ln(v-w)*ln(u))*polylog(2,-(u-w)/w)+1/2*(-ln((-1+z)/(-1+zp))-2*ln(z/zp)+2*ln(u*v-u*w-v*w+w^2+w))*polylog(3,1-z)+1/2*(2*ln(z/zp)+2*ln(u*v-u*w-v*w+w^2+w)+ln((-1+z)/(-1+zp)))*polylog(3,1-zp)+1/4*(ln(u)+ln(z/zp))^2*G([1/zp, 1/z],1)+1/2*(2*ln(u-w)*ln(w)-2*ln(u-w)*ln(u)+2*ln(v)*ln(u*v-u*w-v*w+w^2+w)-ln(w)^2-2*ln(u)*ln(w)+2*ln(u)^2)*polylog(2,-(v-w)/w)-1/2*(ln(u)+ln(z/zp))*G([0, -1/(-1+zp), -1/(-1+z)],1)-1/4*(ln(u)+ln(z/zp))*(ln((-1+z)/(-1+zp))-ln(v))*G([-1/(-1+zp), -1/(-1+z)],1)+1/4*G([-1/(-1+z), -1/(-1+zp)],1)*(ln(u)-ln(z/zp))*(ln(v)+ln((-1+z)/(-1+zp)))+1/6*Pi^2*ln(w)*ln(u-w)-1/2*ln(v)^2*ln(w)*ln(u-w)-1/6*Pi^2*ln(u-w)*ln(u)-1/6*Pi^2*ln(v-w)*ln(v)+1/2*ln(u)*ln(v)^2*ln(u-w)-1/8*ln(u)^2*ln(z/zp)*ln((-1+z)/(-1+zp))-3/8*ln(u)*ln(v)*ln(z/zp)*ln((-1+z)/(-1+zp))+1/4*ln(u)*ln(v)*ln((-1+z)/(-1+zp))*ln((z*zp-z-w)/(z*zp-zp-w))+1/4*ln(v)*ln(z/zp)*ln((-1+z)/(-1+zp))*ln(u*v-u*w-v*w+w^2+w)-2*(ln(v)-ln(v-w))*polylog(3,(u-w)/u)-1/2*(2*ln(u-w)*ln(w)-2*ln(u)*ln(w)-2*ln(w)*ln(v)+2*ln(w)*ln(v-w)-2*ln(u-w)*ln(u)+2*ln(u)^2+2*ln(u)*ln(v)-2*ln(v-w)*ln(u)+ln(v)^2-2*ln(v-w)*ln(v))*polylog(2,w/zp/(-1+z))-1/2*(ln(u)*ln(v)+ln(u)*ln((-1+z)/(-1+zp))-ln(v)^2)*G([v, zp*(-1+z)],w)+1/4*G([1/z, 1/zp],1)*(ln(u)-ln(z/zp))^2-1/2*(2*ln(u-w)*ln(w)-2*ln(u)*ln(w)-2*ln(w)*ln(v)+2*ln(w)*ln(v-w)-2*ln(u-w)*ln(u)+2*ln(u)^2+2*ln(u)*ln(v)-2*ln(v-w)*ln(u)+ln(v)^2-2*ln(v-w)*ln(v))*polylog(2,w/(-1+zp)/z)-1/24*ln(z/zp)^3*ln((-1+z)/(-1+zp))+1/32*ln(z/zp)^2*ln((-1+z)/(-1+zp))^2+13/32*ln(u)^2*ln((-1+z)/(-1+zp))^2-polylog(2,z)*polylog(2,zp)+(-ln(w)+ln(v))*G([v, v, (-1+zp)*z],w)+(-ln(w)+ln(v))*G([v, v, zp*(-1+z)],w)+1/2*ln(w)^3*ln(u-w)-1/24*ln(z/zp)*ln((-1+z)/(-1+zp))^3+1/24*ln((-1+z)/(-1+zp))^2*Pi^2+G([u, zp*(-1+z)],w)*polylog(2,-(u-w)/w)+G([u, (-1+zp)*z],w)*polylog(2,-(u-w)/w)-(ln(w)-ln(u))*G([u, u, zp*(-1+z)],w)-(ln(w)-ln(u))*G([u, u, (-1+zp)*z],w)+2/3*ln(w)^3*ln(v-w)-1/3*ln(u)^3*ln(v-w)-7/32*ln(v)^2*ln(z/zp)^2+1/6*ln(v)^3*ln(u*v-u*w-v*w+w^2+w)-(ln(u)-ln(v-w)-ln(w)+ln(v))*polylog(3,w/(-1+zp)/z)+(ln(u)-ln(w)+ln(v))*G([0, (-1+zp)*z, v],w)+(ln(u)-ln(w)+ln(v))*G([0, zp*(-1+z), v],w)-(-ln(u)+ln(u*v-u*w-v*w+w^2+w)+ln(v)-2*ln(v-w))*polylog(3,-(u-w)/w)-(ln(u)-ln(v-w)-ln(w)+ln(v))*polylog(3,w/zp/(-1+z))+(ln(w)-ln(u))*G([0, v, u],w)+(ln(w)-ln(u))*G([0, u, v],w)-(ln(w)-ln(u))*G([0, (-1+zp)*z, u],w)-(ln(w)-ln(u))*G([0, zp*(-1+z), u],w)-(ln(v)-ln(v-w))*G([0, u, zp*(-1+z)],w)+G([0, v, (-1+zp)*z],w)*ln(v-w)-polylog(2,z)*G([v, zp*(-1+z)],w)-(ln(v)-ln(v-w))*G([0, u, (-1+zp)*z],w)-polylog(3,(v-w)/v)*(ln(u)+ln(u*v-u*w-v*w+w^2+w))-polylog(2,zp)*G([v, (-1+zp)*z],w)+polylog(2,zp)*G([v, zp*(-1+z)],w)+G([v, zp*(-1+z)],w)*polylog(2,-(u-w)/w)+G([v, (-1+zp)*z],w)*polylog(2,-(u-w)/w)-polylog(3,-(v-w)/w)*ln(u)+polylog(2,z)*G([v, (-1+zp)*z],w)+G([0, v, zp*(-1+z)],w)*ln(v-w)+(ln(w)-ln(u))*G([u, (-1+zp)*z, v],w)+(ln(w)-ln(u))*G([u, zp*(-1+z), v],w)+polylog(2,w/(-1+zp)/z)*polylog(2,-(u-w)/w)+polylog(2,w/zp/(-1+z))*polylog(2,-(u-w)/w)-G([0, u, (-1+zp)*z, v],w)+G([0, 0, zp*(-1+z), v],w)+G([0, 0, (-1+zp)*z, v],w)-G([0, v, zp*(-1+z), v],w)-G([0, v, (-1+zp)*z, v],w)-G([0, u, zp*(-1+z), v],w)-G([0, u, 0, zp*(-1+z)],w)-G([0, u, 0, (-1+zp)*z],w)+G([0, u, 0, v],w)+(-ln(w)+ln(u))*(ln(v-w)-ln(v))*G([u, zp*(-1+z)],w)+(-ln(w)+ln(u))*(ln(v-w)-ln(v))*G([u, (-1+zp)*z],w)+ln(w)*ln(u-w)*ln(v-w)*ln(u)+ln(w)*ln(u-w)*ln(v-w)*ln(v)-ln(u)*ln(v)*ln(u-w)*ln(v-w)-ln(w)^2*ln(u-w)*ln(v-w)+G([0, 0, 1/zp, 1/zp],1)+G([0, 0, 1/z, 1/z],1)+G([0, 0, -1/(-1+zp), -1/(-1+zp)],1)+G([0, 0, -1/(-1+z), -1/(-1+z)],1)+1/2*polylog(2,z)^2+1/2*polylog(2,zp)^2+2*G([0, -1/(-1+zp), -1/(-1+zp), -1/(-1+zp)],1)+2*G([0, -1/(-1+z), -1/(-1+z), -1/(-1+z)],1)-G([0, v, v, zp*(-1+z)],w)-G([0, v, v, (-1+zp)*z],w)-polylog(4,w/zp/(-1+z))-polylog(4,w/(-1+zp)/z)+G([0, u, u, zp*(-1+z)],w)+G([0, u, u, (-1+zp)*z],w)-G([0, 0, u, zp*(-1+z)],w)-G([0, 0, u, (-1+zp)*z],w)-polylog(2,-(u-w)/w)*polylog(2,-(v-w)/w)+polylog(4,1-z)+polylog(4,1-zp)-G([0, 1/zp, 1/zp, 1/zp],1)-G([0, 1/z, 1/z, 1/z],1)-2*polylog(4,z)-2*polylog(4,zp)-1/6*ln(v)*ln(u*v-u*w-v*w+w^2+w)*Pi^2+1/8*ln(u)*ln(v)*ln((-1+z)/(-1+zp))^2-1/2*ln(w)^2*ln(v-w)*ln(v)+1/2*ln(v)*ln(w)^2*ln(u*v-u*w-v*w+w^2+w)-1/2*ln(w)^2*ln(v-w)*ln(u)-1/2*ln(v)^2*ln(w)*ln(u*v-u*w-v*w+w^2+w)+1/2*ln(u)^2*ln(v)*ln(v-w)-1/6*Pi^2*ln(v-w)*ln(u)-1/2*ln(w)^2*ln(u-w)*ln(u)-1/8*ln(u)*ln(v)*ln(z/zp)^2-6*Zeta(3)*ln(v-w);

R4p[2] := -4*polylog(3,(u-w)/u)*ln(v)+1/2*G([0, 1/zp, 1/z],1)*(ln(u)+ln(z/zp))-1/2*G([0, -1/(-1+z), -1/(-1+zp)],1)*(ln(u)+ln(z/zp))+1/4*(ln(u)*ln((-1+z)/(-1+zp))+ln((-1+z)/(-1+zp))^2+ln(z/zp)*ln((-1+z)/(-1+zp))+2*ln(v)*ln((-1+z)/(-1+zp))-ln(z/zp)^2+ln(v)*ln(z/zp)+4*ln(v)*ln(u*v-u*w-v*w+w^2+w)-ln(v)^2)*polylog(2,z)+1/2*(ln(u)-ln(z/zp))*G([0, 1/z, 1/zp],1)+1/2*(4*ln(u*v-u*w-v*w+w^2+w)-3*ln(z/zp)-2*ln((-1+z)/(-1+zp)))*polylog(3,1-zp)-1/2*(ln(w)^2-2*ln(w)*ln(v)+2*ln(u)*ln(v)-2*ln(v)*ln(u*v-u*w-v*w+w^2+w)+4*ln(v-w)*ln(v)-2*ln(v-w)^2)*polylog(2,-(v-w)/w)+2*(-ln(u*v-u*w-v*w+w^2+w)+ln(u)-ln(v))*polylog(3,-(u-w)/w)-1/2*(ln(u)-ln(z/zp))*G([0, -1/(-1+zp), -1/(-1+z)],1)+1/2*(2*ln((-1+z)/(-1+zp))+4*ln(u*v-u*w-v*w+w^2+w)+3*ln(z/zp))*polylog(3,1-z)-1/4*(ln(u)*ln((-1+z)/(-1+zp))-ln((-1+z)/(-1+zp))^2-ln(z/zp)*ln((-1+z)/(-1+zp))+2*ln(v)*ln((-1+z)/(-1+zp))+ln(z/zp)^2+ln(v)*ln(z/zp)-4*ln(v)*ln(u*v-u*w-v*w+w^2+w)+ln(v)^2)*polylog(2,zp)+1/4*(ln(u)-ln(z/zp))*(ln(v)-ln((-1+z)/(-1+zp)))*G([-1/(-1+zp), -1/(-1+z)],1)+1/4*(ln(u)-ln(z/zp))*(ln(u)+ln(z/zp))*G([1/zp, 1/z],1)+1/4*(ln(u)-ln(z/zp))*(ln(u)+ln(z/zp))*G([1/z, 1/zp],1)-1/12*ln(z/zp)*ln((-1+z)/(-1+zp))*Pi^2+1/4*G([-1/(-1+z), -1/(-1+zp)],1)*(ln(u)+ln(z/zp))*(ln(v)+ln((-1+z)/(-1+zp)))+3/8*ln(u)*ln(v)*ln(z/zp)*ln((-1+z)/(-1+zp))+1/2*ln(v)*ln(z/zp)*ln((-1+z)/(-1+zp))*ln(u*v-u*w-v*w+w^2+w)+2*(ln(w)-ln(v))*G([v, v, (-1+zp)*z],w)+2*(ln(w)-ln(v))*G([v, v, zp*(-1+z)],w)+1/4*ln(u)^2*ln((-1+z)/(-1+zp))^2+1/12*ln(z/zp)*ln((-1+z)/(-1+zp))^3-1/12*ln((-1+z)/(-1+zp))^2*Pi^2-2*G([v, (-1+zp)*z],w)*polylog(2,-(v-w)/w)+2*G([u, zp*(-1+z)],w)*polylog(2,-(u-w)/w)+2*G([u, (-1+zp)*z],w)*polylog(2,-(u-w)/w)-2*G([v, zp*(-1+z)],w)*polylog(2,-(v-w)/w)-2*(ln(w)-ln(u))*G([u, u, zp*(-1+z)],w)-2*(ln(w)-ln(u))*G([u, u, (-1+zp)*z],w)+1/3*ln(v-w)^3*ln(v)-1/2*ln(v-w)^2*ln(v)^2+1/2*ln(w)^2*ln(v-w)^2-1/3*ln(w)*ln(v-w)^3+1/4*ln(v)^2*ln(z/zp)^2-3/2*polylog(3,zp)*ln(z/zp)+3/2*polylog(3,z)*ln(z/zp)+1/3*ln(v)^3*ln(u*v-u*w-v*w+w^2+w)-(-2*ln(u)+ln(w)-2*ln(v-w)+2*ln(u*v-u*w-v*w+w^2+w)-ln(v))*polylog(3,(v-w)/v)+(2*ln(w)-2*ln(u)-ln(v))*polylog(3,w/zp/(-1+z))+(2*ln(w)-2*ln(u)-ln(v))*polylog(3,w/(-1+zp)/z)-2*(ln(w)-ln(u))*G([0, (-1+zp)*z, u],w)-2*(ln(w)-ln(u))*G([0, zp*(-1+z), u],w)+2*polylog(2,w/(-1+zp)/z)*polylog(2,-(u-w)/w)+2*polylog(2,w/zp/(-1+z))*polylog(2,-(u-w)/w)-2*G([0, u, 0, zp*(-1+z)],w)-2*G([0, u, 0, (-1+zp)*z],w)-ln(w)*(ln(w)-ln(v))*G([v, (-1+zp)*z],w)-ln(w)*(ln(w)-ln(v))*G([v, zp*(-1+z)],w)-polylog(2,w/(-1+zp)/z)*(2*ln(u-w)-2*ln(u)-ln(v))*(ln(w)-ln(u))-polylog(2,w/zp/(-1+z))*(ln(w)-ln(u))*(2*ln(u-w)-2*ln(u)-ln(v))-polylog(2,-(u-w)/w)*ln(v)*(4*ln(w)-ln(u)-ln(v)+ln(u*v-u*w-v*w+w^2+w))-2*G([0, v, v, zp*(-1+z)],w)-2*G([0, v, v, (-1+zp)*z],w)-2*polylog(4,w/zp/(-1+z))-2*polylog(4,w/(-1+zp)/z)+2*G([0, u, u, zp*(-1+z)],w)+2*G([0, u, u, (-1+zp)*z],w)-2*G([0, 0, u, zp*(-1+z)],w)-2*G([0, 0, u, (-1+zp)*z],w)+ln(v)*(ln(w)-ln(u))*G([u, zp*(-1+z)],w)+(-ln(w)+ln(v))*polylog(3,-(v-w)/w)-G([0, u, (-1+zp)*z],w)*ln(v)+G([0, v, zp*(-1+z)],w)*ln(v)-G([0, u, zp*(-1+z)],w)*ln(v)+G([0, v, (-1+zp)*z],w)*ln(v)+2*G([0, v, v, v],w)+ln(v)*(ln(w)-ln(u))*G([u, (-1+zp)*z],w)-2*polylog(4,1-z)-2*polylog(4,1-zp)+2*G([0, 1/zp, 1/zp, 1/zp],1)+2*G([0, 1/z, 1/z, 1/z],1)-1/3*ln(v)*ln(u*v-u*w-v*w+w^2+w)*Pi^2+1/4*ln(u)*ln(v)*ln((-1+z)/(-1+zp))^2+ln(v-w)*ln(w)*ln(v)^2-ln(w)^2*ln(v-w)*ln(v)+1/2*ln(v)*ln(w)^2*ln(u*v-u*w-v*w+w^2+w)+1/2*ln(u)*ln(v)^2*ln(u*v-u*w-v*w+w^2+w)-ln(v)^2*ln(w)*ln(u*v-u*w-v*w+w^2+w);

R4p[3] := -1/2*(-ln(w)+ln(v))^2*G([v, zp*(-1+z)],w)-1/2*(-ln(w)+ln(v))^2*G([v, (-1+zp)*z],w)+1/2*polylog(2,-(u-w)/w)*(2*ln(u)^2+2*ln(u)*ln(v)-4*ln(u)*ln(w)-2*ln(u)*ln(u*v-u*w-v*w+w^2+w)-2*ln(w)*ln(v)+ln(w)^2+2*ln(w)*ln(u*v-u*w-v*w+w^2+w))-1/2*polylog(2,w/(-1+zp)/z)*(-ln(u)*ln((-1+z)/(-1+zp))+ln(u)^2-2*ln(w)*ln(v)-2*ln(u)*ln(w)+ln(u)*ln(v)+ln(w)^2+ln(v)^2)-1/2*polylog(2,w/zp/(-1+z))*(ln(w)^2-2*ln(w)*ln(v)-2*ln(u)*ln(w)+ln(v)^2+ln(u)*ln(v)+ln(u)^2+ln(u)*ln((-1+z)/(-1+zp)))-1/2*(-ln(w)+ln(u))^2*G([u, zp*(-1+z)],w)-1/2*(-ln(w)+ln(u))^2*G([u, (-1+zp)*z],w)-1/8*(4*ln(v)*ln(u*v-u*w-v*w+w^2+w)-4*ln(v)*ln(z/zp)+4*ln(v)*ln((-1+z)/(-1+zp))+4*ln(v)*ln((z*zp-z-w)/(z*zp-zp-w))-4*ln(u)*ln(u*v-u*w-v*w+w^2+w)+ln(z/zp)^2-2*ln(u)*ln(z/zp)+8*ln(w)*ln(z/zp)-ln(u)^2+4*ln(u)*ln((-1+z)/(-1+zp))+4*ln(u)*ln((z*zp-z-w)/(z*zp-zp-w))-8*ln(w)*ln((-1+z)/(-1+zp))-8*ln(w)*ln((z*zp-z-w)/(z*zp-zp-w)))*polylog(2,z)+1/2*(ln(z/zp)-2*ln(u*v-u*w-v*w+w^2+w))*polylog(3,z)+1/8*(4*ln(u)*ln((z*zp-z-w)/(z*zp-zp-w))+4*ln(v)*ln((z*zp-z-w)/(z*zp-zp-w))-8*ln(w)*ln((z*zp-z-w)/(z*zp-zp-w))+ln(u)^2-2*ln(u)*ln(z/zp)+4*ln(u)*ln(u*v-u*w-v*w+w^2+w)+4*ln(u)*ln((-1+z)/(-1+zp))-ln(z/zp)^2-4*ln(v)*ln(z/zp)+8*ln(w)*ln(z/zp)-4*ln(v)*ln(u*v-u*w-v*w+w^2+w)+4*ln(v)*ln((-1+z)/(-1+zp))-8*ln(w)*ln((-1+z)/(-1+zp)))*polylog(2,zp)-1/2*(ln(z/zp)+2*ln(u*v-u*w-v*w+w^2+w))*polylog(3,zp)+1/2*ln(u)*ln(w)*ln((-1+z)/(-1+zp))^2+3/16*ln(u)^2*ln(z/zp)*ln((-1+z)/(-1+zp))-1/4*ln(u)^2*ln((-1+z)/(-1+zp))*ln((z*zp-z-w)/(z*zp-zp-w))+1/4*ln(u)*ln(v)*ln(z/zp)*ln((-1+z)/(-1+zp))-1/4*ln(u)*ln(v)*ln((-1+z)/(-1+zp))*ln((z*zp-z-w)/(z*zp-zp-w))-1/4*ln(v)*ln(z/zp)*ln((-1+z)/(-1+zp))*ln(u*v-u*w-v*w+w^2+w)-1/2*ln(u)*ln(w)*ln(z/zp)*ln((-1+z)/(-1+zp))+1/2*ln(u)*ln(w)*ln((-1+z)/(-1+zp))*ln((z*zp-z-w)/(z*zp-zp-w))-1/2*ln(u)*ln(v)*ln(w)*ln(u*v-u*w-v*w+w^2+w)-1/48*ln(z/zp)^3*ln((-1+z)/(-1+zp))-1/4*ln(u)^2*ln((-1+z)/(-1+zp))^2-1/6*ln(u)^3*ln(u*v-u*w-v*w+w^2+w)+1/2*ln(w)^3*ln(u*v-u*w-v*w+w^2+w)-1/6*ln(v)^3*ln(u*v-u*w-v*w+w^2+w)-(ln(u)-ln(w)+ln(v))*polylog(3,w/(-1+zp)/z)-(-ln(w)+ln(u))*G([0, u, zp*(-1+z)],w)-(ln(u)-ln(w)+ln(v))*polylog(3,w/zp/(-1+z))-(-ln(w)+ln(u))*G([0, u, (-1+zp)*z],w)+(ln(w)-ln(v))*G([0, v, (-1+zp)*z],w)+(ln(w)-ln(v))*G([0, v, zp*(-1+z)],w)-polylog(2,-(v-w)/w)*(ln(w)-ln(v))*(-ln(u*v-u*w-v*w+w^2+w)+ln(u)+ln(v)-ln(w))+G([0, -1/(-1+zp), -1/(-1+zp), -1/(-1+zp)],1)+G([0, -1/(-1+z), -1/(-1+z), -1/(-1+z)],1)-polylog(4,w/zp/(-1+z))-polylog(4,w/(-1+zp)/z)-G([0, 0, u, zp*(-1+z)],w)-G([0, 0, u, (-1+zp)*z],w)-G([0, 0, v, zp*(-1+z)],w)-G([0, 0, v, (-1+zp)*z],w)-polylog(2,z)*polylog(2,w/zp/(-1+z))+polylog(2,zp)*polylog(2,w/zp/(-1+z))+polylog(2,z)*polylog(2,w/(-1+zp)/z)-polylog(2,zp)*polylog(2,w/(-1+zp)/z)-polylog(3,1-z)*ln(u*v-u*w-v*w+w^2+w)-polylog(3,1-zp)*ln(u*v-u*w-v*w+w^2+w)-polylog(3,(u-w)/u)*(2*ln(u)+ln(v)-2*ln(w)-ln(u*v-u*w-v*w+w^2+w))-polylog(3,(v-w)/v)*(ln(u)+2*ln(v)-2*ln(w)-ln(u*v-u*w-v*w+w^2+w))-polylog(3,-(v-w)/w)*(ln(u)+2*ln(v)-2*ln(w)-ln(u*v-u*w-v*w+w^2+w))-polylog(3,-(u-w)/w)*(2*ln(u)+ln(v)-2*ln(w)-ln(u*v-u*w-v*w+w^2+w))-polylog(4,z)-polylog(4,zp)+1/4*ln(u)^2*ln(v)*ln(u*v-u*w-v*w+w^2+w)+1/6*ln(v)*ln(u*v-u*w-v*w+w^2+w)*Pi^2-1/4*ln(u)*ln(v)*ln((-1+z)/(-1+zp))^2-1/2*ln(v)*ln(w)^2*ln(u*v-u*w-v*w+w^2+w)-1/2*ln(u)*ln(w)^2*ln(u*v-u*w-v*w+w^2+w)+1/2*ln(v)^2*ln(w)*ln(u*v-u*w-v*w+w^2+w)+1/2*ln(u)^2*ln(w)*ln(u*v-u*w-v*w+w^2+w)-1/16*ln(u)*ln(v)*ln(z/zp)^2;

R4p[4] := 1/2*(-ln(u*v-u*w-v*w+w^2+w)+ln(u)-ln(v)+ln(w))*(-ln(u*v-u*w-v*w+w^2+w)+ln(u)+ln(v)-ln(w))*polylog(2,-(v-w)/w)+1/2*G([zp*(-1+z), (-1+zp)*z],w)*ln(u)*ln((-1+z)/(-1+zp))-1/2*G([-1/(-1+zp), -1/(-1+z)],1)*ln(v)*ln((-1+z)/(-1+zp))-1/2*G([(-1+zp)*z, zp*(-1+z)],w)*ln(u)*ln((-1+z)/(-1+zp))+1/2*G([-1/(-1+z), -1/(-1+zp)],1)*ln(v)*ln((-1+z)/(-1+zp))-1/4*ln(u)*ln(v)*ln(u*v-u*w-v*w+w^2+w)^2-1/2*ln(u)*ln(w)*ln((-1+z)/(-1+zp))^2+1/8*ln(z/zp)*ln((-1+z)/(-1+zp))^2*ln((z*zp-z-w)/(z*zp-zp-w))-5/16*ln(u)^2*ln(z/zp)*ln((-1+z)/(-1+zp))+1/4*ln(u)^2*ln((-1+z)/(-1+zp))*ln((z*zp-z-w)/(z*zp-zp-w))+1/4*ln(u)*ln((-1+z)/(-1+zp))^2*ln(u*v-u*w-v*w+w^2+w)+5/8*ln(v)^2*ln(z/zp)*ln((-1+z)/(-1+zp))-1/6*ln((-1+z)/(-1+zp))*ln((z*zp-z-w)/(z*zp-zp-w))*Pi^2+1/8*ln(v)^2*ln(z/zp)*ln((z*zp-z-w)/(z*zp-zp-w))-1/4*ln(u)*ln(v)*ln(z/zp)*ln((-1+z)/(-1+zp))+1/2*ln(u)*ln(v)*ln((-1+z)/(-1+zp))*ln((z*zp-z-w)/(z*zp-zp-w))+1/4*ln(u)*ln((-1+z)/(-1+zp))*ln((z*zp-z-w)/(z*zp-zp-w))*ln(u*v-u*w-v*w+w^2+w)+3/4*ln(v)*ln(z/zp)*ln((-1+z)/(-1+zp))*ln(u*v-u*w-v*w+w^2+w)+1/2*ln(u)*ln(w)*ln(z/zp)*ln((-1+z)/(-1+zp))-1/2*ln(u)*ln(w)*ln((-1+z)/(-1+zp))*ln((z*zp-z-w)/(z*zp-zp-w))-1/4*ln(u)*ln(z/zp)*ln((-1+z)/(-1+zp))*ln(u*v-u*w-v*w+w^2+w)+3/2*ln(u)*ln(v)*ln(w)*ln(u*v-u*w-v*w+w^2+w)-1/2*polylog(2,w/(-1+zp)/z)*(ln(u)*ln((-1+z)/(-1+zp))+ln(u)*ln(v)-2*ln(u)*ln(u*v-u*w-v*w+w^2+w)+2*ln(w)*ln(u*v-u*w-v*w+w^2+w)-2*ln(v)*ln(u*v-u*w-v*w+w^2+w))+1/4*ln(w)^2*ln(u*v-u*w-v*w+w^2+w)^2-1/48*ln(z/zp)^3*ln((-1+z)/(-1+zp))-1/16*ln(z/zp)^2*ln((-1+z)/(-1+zp))^2+7/16*ln(u)^2*ln((-1+z)/(-1+zp))^2-2*polylog(2,z)*polylog(2,zp)-1/2*(ln(u)*ln((-1+z)/(-1+zp))-ln(u)*ln(z/zp)+ln(u)*ln((z*zp-z-w)/(z*zp-zp-w))-ln(v)*ln(z/zp))*G([1/zp, 1/z],1)-1/8*(3*ln(u)^2+4*ln(u)*ln((-1+z)/(-1+zp))+12*ln(u)*ln(u*v-u*w-v*w+w^2+w)-2*ln(u)*ln(z/zp)-4*ln(v)^2+8*ln(v)*ln((-1+z)/(-1+zp))-12*ln(v)*ln(u*v-u*w-v*w+w^2+w)+4*ln(v)*ln((z*zp-z-w)/(z*zp-zp-w))+4*ln(v)*ln(z/zp)-4*ln((-1+z)/(-1+zp))^2+4*ln((-1+z)/(-1+zp))*ln(u*v-u*w-v*w+w^2+w)-4*ln((-1+z)/(-1+zp))*ln((z*zp-z-w)/(z*zp-zp-w))-8*ln(w)*ln((-1+z)/(-1+zp))+4*ln(z/zp)*ln((-1+z)/(-1+zp))+4*ln((z*zp-z-w)/(z*zp-zp-w))*ln(u*v-u*w-v*w+w^2+w)-4*ln(z/zp)*ln(u*v-u*w-v*w+w^2+w)-8*ln(w)*ln((z*zp-z-w)/(z*zp-zp-w))+8*ln(w)*ln(z/zp)+ln(z/zp)^2)*polylog(2,zp)-1/2*(ln(u)*ln(v)-ln(u)*ln((-1+z)/(-1+zp))-2*ln(u)*ln(u*v-u*w-v*w+w^2+w)-2*ln(v)*ln(u*v-u*w-v*w+w^2+w)+2*ln(w)*ln(u*v-u*w-v*w+w^2+w))*polylog(2,w/zp/(-1+z))-1/8*(3*ln(u)^2-4*ln(u)*ln((-1+z)/(-1+zp))+12*ln(u)*ln(u*v-u*w-v*w+w^2+w)+2*ln(u)*ln(z/zp)-4*ln(v)^2-8*ln(v)*ln((-1+z)/(-1+zp))-12*ln(v)*ln(u*v-u*w-v*w+w^2+w)-4*ln(v)*ln((z*zp-z-w)/(z*zp-zp-w))-4*ln(v)*ln(z/zp)-4*ln((-1+z)/(-1+zp))^2-4*ln((-1+z)/(-1+zp))*ln(u*v-u*w-v*w+w^2+w)-4*ln((-1+z)/(-1+zp))*ln((z*zp-z-w)/(z*zp-zp-w))+8*ln(w)*ln((-1+z)/(-1+zp))+4*ln(z/zp)*ln((-1+z)/(-1+zp))-4*ln((z*zp-z-w)/(z*zp-zp-w))*ln(u*v-u*w-v*w+w^2+w)+4*ln(z/zp)*ln(u*v-u*w-v*w+w^2+w)+8*ln(w)*ln((z*zp-z-w)/(z*zp-zp-w))-8*ln(w)*ln(z/zp)+ln(z/zp)^2)*polylog(2,z)-1/2*(-6*ln(u*v-u*w-v*w+w^2+w)+4*ln((z*zp-z-w)/(z*zp-zp-w))+6*ln((-1+z)/(-1+zp))-3*ln(z/zp))*polylog(3,zp)+1/2*(ln(u)*ln((-1+z)/(-1+zp))-ln(u)*ln(z/zp)+ln(u)*ln((z*zp-z-w)/(z*zp-zp-w))-ln(v)*ln(z/zp))*G([1/z, 1/zp],1)-1/2*(ln(u)^2-2*ln(u)*ln(w)-ln(v)^2+2*ln(v)*ln(u*v-u*w-v*w+w^2+w)-ln(u*v-u*w-v*w+w^2+w)^2)*polylog(2,-(u-w)/w)+1/2*(4*ln((z*zp-z-w)/(z*zp-zp-w))+6*ln(u*v-u*w-v*w+w^2+w)-3*ln(z/zp)+6*ln((-1+z)/(-1+zp)))*polylog(3,z)+1/8*ln(z/zp)*ln((-1+z)/(-1+zp))^3-1/6*ln((-1+z)/(-1+zp))^2*Pi^2-1/16*ln(v)^2*ln(z/zp)^2+polylog(2,z)^2+polylog(2,zp)^2-2*G([0, 0, -1/(-1+zp), -1/(-1+z)],1)-2*G([0, 0, -1/(-1+z), -1/(-1+zp)],1)+G([0, -1/(-1+zp), -1/(-1+zp), -1/(-1+zp)],1)+G([0, -1/(-1+z), -1/(-1+z), -1/(-1+z)],1)+G([0, 0, zp*(-1+z), zp*(-1+z)],w)+G([0, 0, zp*(-1+z), (-1+zp)*z],w)+G([0, 0, (-1+zp)*z, zp*(-1+z)],w)+G([0, 0, (-1+zp)*z, (-1+zp)*z],w)-G([0, v, zp*(-1+z), zp*(-1+z)],w)-G([0, v, zp*(-1+z), (-1+zp)*z],w)-G([0, v, (-1+zp)*z, zp*(-1+z)],w)-G([0, v, (-1+zp)*z, (-1+zp)*z],w)-G([0, u, zp*(-1+z), zp*(-1+z)],w)-G([0, u, zp*(-1+z), (-1+zp)*z],w)-G([0, u, (-1+zp)*z, zp*(-1+z)],w)-G([0, u, (-1+zp)*z, (-1+zp)*z],w)-(ln(v)-ln(u*v-u*w-v*w+w^2+w))*(-ln(w)+ln(u))*G([u, zp*(-1+z)],w)-(ln(v)-ln(u*v-u*w-v*w+w^2+w))*(-ln(w)+ln(u))*G([u, (-1+zp)*z],w)-G([v, (-1+zp)*z],w)*(ln(u*v-u*w-v*w+w^2+w)-ln(u))*(ln(w)-ln(v))-G([v, zp*(-1+z)],w)*(ln(u*v-u*w-v*w+w^2+w)-ln(u))*(ln(w)-ln(v))+(ln((z*zp-z-w)/(z*zp-zp-w))+ln((-1+z)/(-1+zp))+3*ln(u*v-u*w-v*w+w^2+w))*polylog(3,1-z)-(ln((z*zp-z-w)/(z*zp-zp-w))+ln((-1+z)/(-1+zp))-3*ln(u*v-u*w-v*w+w^2+w))*polylog(3,1-zp)+G([0, 1/zp, 1/z],1)*(ln(u)+ln(v)-ln(z/zp)+ln((-1+z)/(-1+zp))+ln((z*zp-z-w)/(z*zp-zp-w)))-(-ln(w)+ln(u))*G([u, (-1+zp)*z, (-1+zp)*z],w)+(-ln(w)+ln(v))*polylog(3,-(v-w)/w)-G([0, u, (-1+zp)*z],w)*(ln(v)-ln(u*v-u*w-v*w+w^2+w))-G([0, u, zp*(-1+z)],w)*(ln(v)-ln(u*v-u*w-v*w+w^2+w))-G([0, v, zp*(-1+z)],w)*(ln(u)-ln(u*v-u*w-v*w+w^2+w))-G([0, v, (-1+zp)*z],w)*(ln(u)-ln(u*v-u*w-v*w+w^2+w))+polylog(3,w/zp/(-1+z))*ln(u*v-u*w-v*w+w^2+w)+polylog(3,w/(-1+zp)/z)*ln(u*v-u*w-v*w+w^2+w)+(ln(u)-ln(w)+ln(v))*G([0, zp*(-1+z), zp*(-1+z)],w)+(ln(u)-ln(w)+ln(v))*G([0, (-1+zp)*z, (-1+zp)*z],w)+G([0, 1/z, 1/zp],1)*(ln(u)+ln(v)+ln(z/zp)-ln((-1+z)/(-1+zp))-ln((z*zp-z-w)/(z*zp-zp-w)))+(ln(u)-ln(w)+ln(v))*G([0, (-1+zp)*z, zp*(-1+z)],w)-(-ln(w)+ln(v))*G([v, (-1+zp)*z, (-1+zp)*z],w)+polylog(2,z)*polylog(2,w/zp/(-1+z))-polylog(2,zp)*polylog(2,w/zp/(-1+z))-polylog(2,z)*polylog(2,w/(-1+zp)/z)+polylog(2,zp)*polylog(2,w/(-1+zp)/z)-polylog(2,zp)*G([zp*(-1+z), (-1+zp)*z],w)+polylog(2,z)*G([zp*(-1+z), (-1+zp)*z],w)+(-ln(w)+ln(u))*polylog(3,(u-w)/u)-polylog(2,z)*G([(-1+zp)*z, zp*(-1+z)],w)+polylog(2,zp)*G([(-1+zp)*z, zp*(-1+z)],w)+(ln(w)-ln(v))*G([v, zp*(-1+z), zp*(-1+z)],w)-(-ln(w)+ln(u))*G([u, (-1+zp)*z, zp*(-1+z)],w)-(-ln(w)+ln(v))*G([v, (-1+zp)*z, zp*(-1+z)],w)+(ln(w)-ln(u))*G([u, zp*(-1+z), (-1+zp)*z],w)+(ln(u)-ln(w)+ln(v))*G([0, zp*(-1+z), (-1+zp)*z],w)+(ln(w)-ln(u))*G([u, zp*(-1+z), zp*(-1+z)],w)+(ln(w)-ln(v))*G([v, zp*(-1+z), (-1+zp)*z],w)+(-ln(w)+ln(u))*polylog(3,-(u-w)/w)-2*G([0, 0, 1/z, 1/zp],1)-2*G([0, 0, 1/zp, 1/z],1)+(-ln(w)+ln(v))*polylog(3,(v-w)/v)+4*polylog(4,1-z)+4*polylog(4,1-zp)+3*polylog(4,z)+3*polylog(4,zp)-1/2*ln(u)^2*ln(v)*ln(u*v-u*w-v*w+w^2+w)-2/3*ln(v)*ln(u*v-u*w-v*w+w^2+w)*Pi^2+7/8*ln(u)*ln(v)*ln((-1+z)/(-1+zp))^2-1/2*ln(v)*ln(w)^2*ln(u*v-u*w-v*w+w^2+w)+1/4*ln(u)*ln(v)^2*ln(u*v-u*w-v*w+w^2+w)-1/2*ln(u)*ln(w)^2*ln(u*v-u*w-v*w+w^2+w)-1/6*ln(u)*ln(u*v-u*w-v*w+w^2+w)*Pi^2-1/16*ln(u)*ln(v)*ln(z/zp)^2-6*Zeta(3)*ln(u*v-u*w-v*w+w^2+w);

R4p[5] := 1/2*polylog(2,w/(-1+zp)/z)*(4*ln(w)^2-6*ln(w)*ln(v)-6*ln(u)*ln(w)+2*ln(w)*ln((z*zp-z-w)/(z*zp-zp-w))-2*ln(w)*ln(z/zp)+2*ln(w)*ln((-1+z)/(-1+zp))+2*ln(v)^2+3*ln(u)*ln(v)-2*ln(v)*ln((z*zp-z-w)/(z*zp-zp-w))+2*ln(v)*ln(z/zp)-2*ln(v)*ln((-1+z)/(-1+zp))+2*ln(u)^2-2*ln(u)*ln((z*zp-z-w)/(z*zp-zp-w))+2*ln(u)*ln(z/zp)-3*ln(u)*ln((-1+z)/(-1+zp)))-1/2*polylog(2,-(v-w)/w)*(3*ln(w)^2-6*ln(w)*ln(v)-4*ln(u)*ln(w)+4*ln(w)*ln(u*v-u*w-v*w+w^2+w)+4*ln(v)^2+2*ln(u)*ln(v)-2*ln(v)*ln(u*v-u*w-v*w+w^2+w)-4*ln(v-w)*ln(v)+ln((z*zp-z-w)/(z*zp-zp-w))^2-2*ln(z/zp)*ln((z*zp-z-w)/(z*zp-zp-w))+2*ln((-1+z)/(-1+zp))*ln((z*zp-z-w)/(z*zp-zp-w))+ln(z/zp)^2-2*ln(z/zp)*ln((-1+z)/(-1+zp))+ln((-1+z)/(-1+zp))^2+2*ln(v-w)^2)+1/2*polylog(2,w/zp/(-1+z))*(4*ln(w)^2-6*ln(w)*ln(v)-6*ln(u)*ln(w)-2*ln(w)*ln((z*zp-z-w)/(z*zp-zp-w))+2*ln(w)*ln(z/zp)-2*ln(w)*ln((-1+z)/(-1+zp))+2*ln(v)^2+3*ln(u)*ln(v)+2*ln(v)*ln((z*zp-z-w)/(z*zp-zp-w))-2*ln(v)*ln(z/zp)+2*ln(v)*ln((-1+z)/(-1+zp))+2*ln(u)^2+2*ln(u)*ln((z*zp-z-w)/(z*zp-zp-w))-2*ln(u)*ln(z/zp)+3*ln(u)*ln((-1+z)/(-1+zp)))-1/4*ln(w)^2*ln((-1+z)/(-1+zp))^2-1/4*ln(w)^2*ln((z*zp-z-w)/(z*zp-zp-w))^2+1/2*(4*ln((z*zp-z-w)/(z*zp-zp-w))-3*ln(z/zp)+2*ln(u*v-u*w-v*w+w^2+w)+6*ln((-1+z)/(-1+zp)))*polylog(3,z)-1/2*G([1/z, 1/zp],1)*(ln(u)*ln(z/zp)+ln(v)*ln(z/zp)-ln(u)*ln((-1+z)/(-1+zp))-ln(u)*ln((z*zp-z-w)/(z*zp-zp-w)))+1/8*(5*ln(v)^2+6*ln(v)*ln((-1+z)/(-1+zp))+4*ln(v)*ln(z/zp)+4*ln(v)*ln((z*zp-z-w)/(z*zp-zp-w))+4*ln(v)*ln(u*v-u*w-v*w+w^2+w)-3*ln(u)^2+4*ln(u)*ln((-1+z)/(-1+zp))-2*ln(u)*ln(z/zp)-4*ln(u)*ln(u*v-u*w-v*w+w^2+w)+3*ln((-1+z)/(-1+zp))^2-8*ln(w)*ln((-1+z)/(-1+zp))-4*ln(z/zp)*ln((-1+z)/(-1+zp))+4*ln((-1+z)/(-1+zp))*ln((z*zp-z-w)/(z*zp-zp-w))-4*ln((-1+z)/(-1+zp))*ln(u*v-u*w-v*w+w^2+w)+8*ln(w)*ln(z/zp)-8*ln(w)*ln((z*zp-z-w)/(z*zp-zp-w))-ln(z/zp)^2+4*ln(z/zp)*ln(u*v-u*w-v*w+w^2+w)-4*ln((z*zp-z-w)/(z*zp-zp-w))*ln(u*v-u*w-v*w+w^2+w))*polylog(2,z)+1/8*(5*ln(v)^2-6*ln(v)*ln((-1+z)/(-1+zp))-4*ln(v)*ln(z/zp)-4*ln(v)*ln((z*zp-z-w)/(z*zp-zp-w))+4*ln(v)*ln(u*v-u*w-v*w+w^2+w)-3*ln(u)^2-4*ln(u)*ln((-1+z)/(-1+zp))+2*ln(u)*ln(z/zp)-4*ln(u)*ln(u*v-u*w-v*w+w^2+w)+3*ln((-1+z)/(-1+zp))^2+8*ln(w)*ln((-1+z)/(-1+zp))-4*ln(z/zp)*ln((-1+z)/(-1+zp))+4*ln((-1+z)/(-1+zp))*ln((z*zp-z-w)/(z*zp-zp-w))+4*ln((-1+z)/(-1+zp))*ln(u*v-u*w-v*w+w^2+w)-8*ln(w)*ln(z/zp)+8*ln(w)*ln((z*zp-z-w)/(z*zp-zp-w))-ln(z/zp)^2-4*ln(z/zp)*ln(u*v-u*w-v*w+w^2+w)+4*ln((z*zp-z-w)/(z*zp-zp-w))*ln(u*v-u*w-v*w+w^2+w))*polylog(2,zp)-1/2*(ln((-1+z)/(-1+zp))+2*ln((z*zp-z-w)/(z*zp-zp-w))-2*ln(u*v-u*w-v*w+w^2+w))*polylog(3,1-zp)+1/2*(2*ln((z*zp-z-w)/(z*zp-zp-w))+2*ln(u*v-u*w-v*w+w^2+w)+ln((-1+z)/(-1+zp)))*polylog(3,1-z)-1/2*(-3*ln(z/zp)+4*ln((z*zp-z-w)/(z*zp-zp-w))+6*ln((-1+z)/(-1+zp))-2*ln(u*v-u*w-v*w+w^2+w))*polylog(3,zp)+1/2*(ln(u)*ln(z/zp)+ln(v)*ln(z/zp)-ln(u)*ln((-1+z)/(-1+zp))-ln(u)*ln((z*zp-z-w)/(z*zp-zp-w)))*G([1/zp, 1/z],1)-1/2*(2*ln(u)*ln(v)-4*ln(w)*ln(v)+2*ln(u)^2-6*ln(u)*ln(w)-2*ln(u)*ln(u*v-u*w-v*w+w^2+w)+ln((-1+z)/(-1+zp))^2-2*ln(z/zp)*ln((-1+z)/(-1+zp))+2*ln((-1+z)/(-1+zp))*ln((z*zp-z-w)/(z*zp-zp-w))+4*ln(w)*ln(u*v-u*w-v*w+w^2+w)+ln(z/zp)^2-2*ln(z/zp)*ln((z*zp-z-w)/(z*zp-zp-w))+ln((z*zp-z-w)/(z*zp-zp-w))^2)*polylog(2,-(u-w)/w)+1/2*ln(w)^2*ln(z/zp)*ln((-1+z)/(-1+zp))+1/4*ln(u)*ln(v)*ln((z*zp-z-w)/(z*zp-zp-w))^2+1/2*ln(w)^2*ln(z/zp)*ln((z*zp-z-w)/(z*zp-zp-w))-1/2*ln(w)^2*ln((-1+z)/(-1+zp))*ln((z*zp-z-w)/(z*zp-zp-w))+1/2*G([zp*(-1+z), (-1+zp)*z],w)*ln(u)*ln((-1+z)/(-1+zp))-1/2*G([-1/(-1+zp), -1/(-1+z)],1)*ln(v)*ln((-1+z)/(-1+zp))-1/2*G([(-1+zp)*z, zp*(-1+z)],w)*ln(u)*ln((-1+z)/(-1+zp))+1/2*G([-1/(-1+z), -1/(-1+zp)],1)*ln(v)*ln((-1+z)/(-1+zp))-1/2*ln(u)*ln(w)*ln((-1+z)/(-1+zp))^2+1/8*ln(z/zp)*ln((-1+z)/(-1+zp))^2*ln((z*zp-z-w)/(z*zp-zp-w))-5/16*ln(u)^2*ln(z/zp)*ln((-1+z)/(-1+zp))+1/4*ln(u)^2*ln((-1+z)/(-1+zp))*ln((z*zp-z-w)/(z*zp-zp-w))-1/4*ln(u)*ln((-1+z)/(-1+zp))^2*ln(u*v-u*w-v*w+w^2+w)+5/8*ln(v)^2*ln(z/zp)*ln((-1+z)/(-1+zp))-1/6*ln((-1+z)/(-1+zp))*ln((z*zp-z-w)/(z*zp-zp-w))*Pi^2+1/8*ln(v)^2*ln(z/zp)*ln((z*zp-z-w)/(z*zp-zp-w))-1/2*ln(u)*ln(v)*ln(z/zp)*ln((z*zp-z-w)/(z*zp-zp-w))-3/4*ln(u)*ln(v)*ln(z/zp)*ln((-1+z)/(-1+zp))+ln(u)*ln(v)*ln((-1+z)/(-1+zp))*ln((z*zp-z-w)/(z*zp-zp-w))-1/4*ln(u)*ln((-1+z)/(-1+zp))*ln((z*zp-z-w)/(z*zp-zp-w))*ln(u*v-u*w-v*w+w^2+w)+1/4*ln(v)*ln(z/zp)*ln((-1+z)/(-1+zp))*ln(u*v-u*w-v*w+w^2+w)+1/2*ln(u)*ln(w)*ln(z/zp)*ln((-1+z)/(-1+zp))-1/2*ln(u)*ln(w)*ln((-1+z)/(-1+zp))*ln((z*zp-z-w)/(z*zp-zp-w))+1/4*ln(u)*ln(z/zp)*ln((-1+z)/(-1+zp))*ln(u*v-u*w-v*w+w^2+w)+3/2*ln(u)*ln(v)*ln(w)*ln(u*v-u*w-v*w+w^2+w)-1/48*ln(z/zp)^3*ln((-1+z)/(-1+zp))-1/16*ln(z/zp)^2*ln((-1+z)/(-1+zp))^2+7/16*ln(u)^2*ln((-1+z)/(-1+zp))^2-2*polylog(2,z)*polylog(2,zp)+2*(-ln(w)+ln(v))*G([v, v, (-1+zp)*z],w)+2*(-ln(w)+ln(v))*G([v, v, zp*(-1+z)],w)+1/12*ln(z/zp)*ln((-1+z)/(-1+zp))^3-1/8*ln((-1+z)/(-1+zp))^2*Pi^2+2*G([v, (-1+zp)*z],w)*polylog(2,-(v-w)/w)+2*G([u, zp*(-1+z)],w)*polylog(2,-(u-w)/w)+2*G([u, (-1+zp)*z],w)*polylog(2,-(u-w)/w)+2*G([v, zp*(-1+z)],w)*polylog(2,-(v-w)/w)+1/3*polylog(2,w/(-1+zp)/z)*Pi^2+1/3*polylog(2,w/zp/(-1+z))*Pi^2-1/4*ln(w)^2*ln(z/zp)^2-1/3*ln(v-w)^3*ln(v)+1/2*ln(v-w)^2*ln(v)^2-1/2*ln(w)^2*ln(v-w)^2+1/3*ln(w)*ln(v-w)^3-2/3*ln(w)^3*ln(u*v-u*w-v*w+w^2+w)-1/16*ln(v)^2*ln(z/zp)^2-(2*ln(v-w)+3*ln(w)-3*ln(v))*polylog(3,(v-w)/v)+(-ln((z*zp-z-w)/(z*zp-zp-w))-ln((-1+z)/(-1+zp))+ln(z/zp)-2*ln(w)+ln(u))*G([0, u, (-1+zp)*z],w)+(ln(u)+ln((-1+z)/(-1+zp))-ln(z/zp)+ln((z*zp-z-w)/(z*zp-zp-w))-2*ln(w))*G([0, u, zp*(-1+z)],w)+polylog(3,-(u-w)/w)*(3*ln(u)+2*ln(v)-ln(w)-2*ln(u*v-u*w-v*w+w^2+w))+(3*ln(v)-ln((-1+z)/(-1+zp))-ln((z*zp-z-w)/(z*zp-zp-w))+3*ln(u)+ln(z/zp)-4*ln(w))*polylog(3,w/(-1+zp)/z)+(3*ln(v)+ln((-1+z)/(-1+zp))+ln((z*zp-z-w)/(z*zp-zp-w))+3*ln(u)-ln(z/zp)-4*ln(w))*polylog(3,w/zp/(-1+z))+(3*ln(v)+2*ln(u)-2*ln(u*v-u*w-v*w+w^2+w)-3*ln(w))*polylog(3,-(v-w)/w)+(ln(v)-2*ln(w)-ln((z*zp-z-w)/(z*zp-zp-w))+ln(z/zp)-ln((-1+z)/(-1+zp)))*G([0, v, (-1+zp)*z],w)+(ln(v)-2*ln(w)+ln((z*zp-z-w)/(z*zp-zp-w))-ln(z/zp)+ln((-1+z)/(-1+zp)))*G([0, v, zp*(-1+z)],w)-(-ln(w)+ln(u))*(-ln(u)+2*ln(w)+ln((z*zp-z-w)/(z*zp-zp-w))-ln(z/zp)+ln((-1+z)/(-1+zp)))*G([u, (-1+zp)*z],w)+G([v, zp*(-1+z)],w)*(-ln(w)+ln(v))*(ln(v)-2*ln(w)+ln((z*zp-z-w)/(z*zp-zp-w))-ln(z/zp)+ln((-1+z)/(-1+zp)))+(-ln(w)+ln(u))*(ln(u)+ln((-1+z)/(-1+zp))-ln(z/zp)+ln((z*zp-z-w)/(z*zp-zp-w))-2*ln(w))*G([u, zp*(-1+z)],w)-(-ln(w)+ln(v))*(-ln(v)+ln((-1+z)/(-1+zp))-ln(z/zp)+ln((z*zp-z-w)/(z*zp-zp-w))+2*ln(w))*G([v, (-1+zp)*z],w)+2*(-ln(w)+ln(u))*G([u, u, (-1+zp)*z],w)+2*(-ln(w)+ln(u))*G([u, u, zp*(-1+z)],w)+(-ln(w)+ln(u))*G([u, zp*(-1+z), zp*(-1+z)],w)+(-ln(w)+ln(v))*G([v, zp*(-1+z), zp*(-1+z)],w)+polylog(2,z)^2+polylog(2,zp)^2-2*G([0, 0, -1/(-1+zp), -1/(-1+z)],1)-2*G([0, 0, -1/(-1+z), -1/(-1+zp)],1)+G([0, -1/(-1+zp), -1/(-1+zp), -1/(-1+zp)],1)+G([0, -1/(-1+z), -1/(-1+z), -1/(-1+z)],1)-G([0, 0, zp*(-1+z), zp*(-1+z)],w)+G([0, 0, zp*(-1+z), (-1+zp)*z],w)+G([0, 0, (-1+zp)*z, zp*(-1+z)],w)-G([0, 0, (-1+zp)*z, (-1+zp)*z],w)+2*G([0, v, v, zp*(-1+z)],w)+2*G([0, v, v, (-1+zp)*z],w)+G([0, v, zp*(-1+z), zp*(-1+z)],w)-G([0, v, zp*(-1+z), (-1+zp)*z],w)-G([0, v, (-1+zp)*z, zp*(-1+z)],w)+G([0, v, (-1+zp)*z, (-1+zp)*z],w)+4*polylog(4,w/zp/(-1+z))+4*polylog(4,w/(-1+zp)/z)+2*G([0, u, u, zp*(-1+z)],w)+2*G([0, u, u, (-1+zp)*z],w)+G([0, u, zp*(-1+z), zp*(-1+z)],w)-G([0, u, zp*(-1+z), (-1+zp)*z],w)-G([0, u, (-1+zp)*z, zp*(-1+z)],w)+G([0, u, (-1+zp)*z, (-1+zp)*z],w)+2*G([0, 0, u, zp*(-1+z)],w)+2*G([0, 0, u, (-1+zp)*z],w)+2*G([0, 0, v, zp*(-1+z)],w)+2*G([0, 0, v, (-1+zp)*z],w)+G([0, 1/zp, 1/z],1)*(ln(u)+ln(v)-ln(z/zp)+ln((-1+z)/(-1+zp))+ln((z*zp-z-w)/(z*zp-zp-w)))+(-ln(w)+ln(u))*G([u, (-1+zp)*z, (-1+zp)*z],w)-(ln(u)-ln(w)+ln(v))*G([0, zp*(-1+z), zp*(-1+z)],w)+G([0, 1/z, 1/zp],1)*(ln(u)+ln(v)+ln(z/zp)-ln((-1+z)/(-1+zp))-ln((z*zp-z-w)/(z*zp-zp-w)))+(ln(u)-ln(w)+ln(v))*G([0, (-1+zp)*z, zp*(-1+z)],w)+(-ln(w)+ln(v))*G([v, (-1+zp)*z, (-1+zp)*z],w)+polylog(2,z)*polylog(2,w/zp/(-1+z))-polylog(2,zp)*polylog(2,w/zp/(-1+z))-polylog(2,z)*polylog(2,w/(-1+zp)/z)+polylog(2,zp)*polylog(2,w/(-1+zp)/z)-polylog(2,zp)*G([zp*(-1+z), (-1+zp)*z],w)+polylog(2,z)*G([zp*(-1+z), (-1+zp)*z],w)+(-ln(w)+ln(u))*polylog(3,(u-w)/u)-polylog(2,z)*G([(-1+zp)*z, zp*(-1+z)],w)+polylog(2,zp)*G([(-1+zp)*z, zp*(-1+z)],w)-(-ln(w)+ln(u))*G([u, (-1+zp)*z, zp*(-1+z)],w)-(-ln(w)+ln(v))*G([v, (-1+zp)*z, zp*(-1+z)],w)+(ln(w)-ln(u))*G([u, zp*(-1+z), (-1+zp)*z],w)+(ln(u)-ln(w)+ln(v))*G([0, zp*(-1+z), (-1+zp)*z],w)+(ln(w)-ln(v)-ln(u))*G([0, (-1+zp)*z, (-1+zp)*z],w)+(ln(w)-ln(v))*G([v, zp*(-1+z), (-1+zp)*z],w)-2*G([0, 0, 1/z, 1/zp],1)-2*G([0, 0, 1/zp, 1/z],1)-2*G([0, v, v, v],w)+5*polylog(4,1-z)+5*polylog(4,1-zp)-G([0, 1/zp, 1/zp, 1/zp],1)-G([0, 1/z, 1/z, 1/z],1)+3*polylog(4,z)+3*polylog(4,zp)-1/2*ln(u)^2*ln(v)*ln(u*v-u*w-v*w+w^2+w)-1/3*ln(v)*ln(u*v-u*w-v*w+w^2+w)*Pi^2+1/3*ln(w)*ln(u*v-u*w-v*w+w^2+w)*Pi^2+ln(u)*ln(v)*ln((-1+z)/(-1+zp))^2-ln(v-w)*ln(w)*ln(v)^2+ln(w)^2*ln(v-w)*ln(v)-1/4*ln(u)*ln(v)^2*ln(u*v-u*w-v*w+w^2+w)-1/6*ln(u)*ln(u*v-u*w-v*w+w^2+w)*Pi^2+3/16*ln(u)*ln(v)*ln(z/zp)^2;

R4m[1] := -1/3*ln(v)*ln(z/zp)*Pi^2-1/8*ln(u)^2*ln(v)*ln(z/zp)+1/4*ln(u)^2*ln(v)*ln((-1+z)/(-1+zp))-1/8*ln(u)*ln(z/zp)^2*ln((-1+z)/(-1+zp))+1/4*ln(v)*ln(z/zp)^2*ln((-1+z)/(-1+zp))+2*polylog(3,1-zp)*ln(z/zp)+2*polylog(3,1-z)*ln(z/zp)-2*polylog(3,-(v-w)/w)*(-ln(z/zp)+ln((-1+z)/(-1+zp))+ln((z*zp-z-w)/(z*zp-zp-w)))-2*polylog(3,(u-w)/u)*(-ln(z/zp)+ln((-1+z)/(-1+zp))+ln((z*zp-z-w)/(z*zp-zp-w)))-2*polylog(2,w/zp/(-1+z))*polylog(2,-(v-w)/w)+2*polylog(2,w/(-1+zp)/z)*polylog(2,-(v-w)/w)+2*(-ln(w)+ln(v))*G([0, (-1+zp)*z, v],w)-2*(-ln(w)+ln(v))*G([0, zp*(-1+z), v],w)-1/24*ln(v)*ln(z/zp)^3+2*(-ln(w)+ln(v))*G([v, v, (-1+zp)*z],w)-2*(-ln(w)+ln(v))*G([v, v, zp*(-1+z)],w)-2*(ln((-1+z)/(-1+zp))-ln(z/zp))*Zeta(3)-1/4*(4*ln(u)*ln((-1+z)/(-1+zp))+ln(z/zp)^2-2*ln(u)*ln(z/zp)+4*ln(u)*ln((z*zp-z-w)/(z*zp-zp-w)))*polylog(2,z)-1/4*(4*ln(u)*ln((z*zp-z-w)/(z*zp-zp-w))-2*ln(u)*ln(z/zp)+4*ln(u)*ln((-1+z)/(-1+zp))-ln(z/zp)^2)*polylog(2,zp)-1/3*ln(u)^3*ln(z/zp)+1/3*ln(u)^3*ln((z*zp-z-w)/(z*zp-zp-w))+1/3*ln(u)^3*ln((-1+z)/(-1+zp))+2*G([v, (-1+zp)*z],w)*polylog(2,-(v-w)/w)+2*G([u, zp*(-1+z)],w)*polylog(2,-(u-w)/w)-2*G([u, (-1+zp)*z],w)*polylog(2,-(u-w)/w)-2*G([v, zp*(-1+z)],w)*polylog(2,-(v-w)/w)-2*(ln(w)-ln(u))*G([u, u, zp*(-1+z)],w)+2*(ln(w)-ln(u))*G([u, u, (-1+zp)*z],w)+(2*ln((z*zp-z-w)/(z*zp-zp-w))-ln(z/zp)+2*ln((-1+z)/(-1+zp))-2*ln(v))*polylog(3,zp)-G([0, u, zp*(-1+z)],w)*ln(u)+G([0, v, zp*(-1+z)],w)*ln(u)-G([0, v, (-1+zp)*z],w)*ln(u)+G([0, u, (-1+zp)*z],w)*ln(u)+(2*ln(v)+2*ln((-1+z)/(-1+zp))-ln(z/zp)+2*ln((z*zp-z-w)/(z*zp-zp-w)))*polylog(3,z)-(2*ln(v)+ln(u)-2*ln(w))*polylog(3,w/(-1+zp)/z)+(2*ln(v)+ln(u)-2*ln(w))*polylog(3,w/zp/(-1+z))-4*G([0, 0, -1/(-1+zp), -1/(-1+zp)],1)+4*G([0, 0, -1/(-1+z), -1/(-1+z)],1)+2*G([0, v, 0, zp*(-1+z)],w)-2*G([0, v, 0, (-1+zp)*z],w)-2*G([0, -1/(-1+zp), -1/(-1+zp), -1/(-1+zp)],1)+2*G([0, -1/(-1+z), -1/(-1+z), -1/(-1+z)],1)-2*G([0, v, v, zp*(-1+z)],w)+2*G([0, v, v, (-1+zp)*z],w)+2*polylog(4,w/zp/(-1+z))-2*polylog(4,w/(-1+zp)/z)+2*G([0, u, u, zp*(-1+z)],w)-2*G([0, u, u, (-1+zp)*z],w)+2*G([0, 0, v, zp*(-1+z)],w)-2*G([0, 0, v, (-1+zp)*z],w)-polylog(2,w/(-1+zp)/z)*(-2*ln(v)+2*ln(v-w)-ln(u))*(ln(w)-ln(v))+polylog(2,w/zp/(-1+z))*(-2*ln(v)+2*ln(v-w)-ln(u))*(ln(w)-ln(v))+ln(u)*(-ln(z/zp)+ln((-1+z)/(-1+zp))+ln((z*zp-z-w)/(z*zp-zp-w)))*polylog(2,-(u-w)/w)-ln(u)*(-ln(z/zp)+ln((-1+z)/(-1+zp))+ln((z*zp-z-w)/(z*zp-zp-w)))*polylog(2,-(v-w)/w)+ln(u)*(ln(w)-ln(v))*G([v, (-1+zp)*z],w)+ln(w)*(ln(w)-ln(u))*G([u, zp*(-1+z)],w)-ln(w)*(ln(w)-ln(u))*G([u, (-1+zp)*z],w)-ln(u)*(ln(w)-ln(v))*G([v, zp*(-1+z)],w)+ln(u)^2*ln(w)*ln(z/zp)-1/2*ln(u)*ln(w)^2*ln(z/zp)+1/2*ln(u)*ln(w)^2*ln((-1+z)/(-1+zp))+1/2*ln(u)*ln(w)^2*ln((z*zp-z-w)/(z*zp-zp-w))-ln(u)^2*ln(w)*ln((-1+z)/(-1+zp))-ln(u)^2*ln(w)*ln((z*zp-z-w)/(z*zp-zp-w))+2*Zeta(3)*ln((-1+z)/(-1+zp))-6*Zeta(3)*ln(z/zp);

R4m[2] := 2*polylog(3,1-zp)*ln((z*zp-z-w)/(z*zp-zp-w))+1/4*(2*ln(u)*ln(z/zp)-4*ln(u)*ln((-1+z)/(-1+zp))-4*ln(u)*ln((z*zp-z-w)/(z*zp-zp-w))+ln(z/zp)^2-4*ln(v)*ln(z/zp)-4*ln(v)*ln(u*v-u*w-v*w+w^2+w)+8*ln(w)*ln(u*v-u*w-v*w+w^2+w)+2*ln((-1+z)/(-1+zp))^2+4*ln(v)*ln((z*zp-z-w)/(z*zp-zp-w)))*polylog(2,zp)-2*polylog(3,(v-w)/v)*(-ln(z/zp)+ln((-1+z)/(-1+zp))+ln((z*zp-z-w)/(z*zp-zp-w)))-2*polylog(3,-(u-w)/w)*(-ln(z/zp)+ln((-1+z)/(-1+zp))+ln((z*zp-z-w)/(z*zp-zp-w)))+2*polylog(3,1-z)*ln((z*zp-z-w)/(z*zp-zp-w))-1/6*ln(u)*ln((-1+z)/(-1+zp))^3-1/4*(2*ln((-1+z)/(-1+zp))^2+4*ln(u)*ln((-1+z)/(-1+zp))+4*ln(u)*ln((z*zp-z-w)/(z*zp-zp-w))-4*ln(v)*ln((z*zp-z-w)/(z*zp-zp-w))+8*ln(w)*ln(u*v-u*w-v*w+w^2+w)-4*ln(v)*ln(u*v-u*w-v*w+w^2+w)+ln(z/zp)^2-2*ln(u)*ln(z/zp)+4*ln(v)*ln(z/zp))*polylog(2,z)-1/3*ln(v)*ln((z*zp-z-w)/(z*zp-zp-w))*Pi^2-1/8*ln(u)^2*ln(v)*ln(z/zp)-1/4*ln(u)*ln(v)^2*ln((-1+z)/(-1+zp))+1/4*ln(u)^2*ln(v)*ln((-1+z)/(-1+zp))-1/8*ln(u)*ln(z/zp)^2*ln((-1+z)/(-1+zp))-1/4*ln(v)*ln(z/zp)^2*ln((-1+z)/(-1+zp))+1/2*ln(v)*ln(z/zp)*ln((-1+z)/(-1+zp))*ln((z*zp-z-w)/(z*zp-zp-w))+1/2*ln(u)*ln(v)*ln((-1+z)/(-1+zp))*ln(u*v-u*w-v*w+w^2+w)-ln(w)^3*ln((z*zp-z-w)/(z*zp-zp-w))+ln(w)^3*ln(z/zp)-ln(w)^3*ln((-1+z)/(-1+zp))-2*polylog(3,-(v-w)/w)*(-ln(z/zp)+ln((-1+z)/(-1+zp))+ln((z*zp-z-w)/(z*zp-zp-w)))-2*polylog(3,(u-w)/u)*(-ln(z/zp)+ln((-1+z)/(-1+zp))+ln((z*zp-z-w)/(z*zp-zp-w)))-1/24*ln(v)*ln(z/zp)^3+1/3*ln(v)^3*ln((-1+z)/(-1+zp))+1/3*ln(v)^3*ln((z*zp-z-w)/(z*zp-zp-w))-1/3*ln(u)^3*ln(z/zp)+1/3*ln(u)^3*ln((z*zp-z-w)/(z*zp-zp-w))-1/3*ln(v)^3*ln(z/zp)+1/3*ln(u)^3*ln((-1+z)/(-1+zp))+polylog(2,-(u-w)/w)*(-ln(z/zp)+ln((-1+z)/(-1+zp))+ln((z*zp-z-w)/(z*zp-zp-w)))*(ln(u)-2*ln(w))+(ln(u)+2*ln(w)-2*ln(v))*G([0, v, zp*(-1+z)],w)-(ln(u)+2*ln(w)-2*ln(v))*G([0, v, (-1+zp)*z],w)-polylog(2,w/(-1+zp)/z)*(ln(u)*ln(w)+ln(u)*ln((-1+z)/(-1+zp))-ln(v)^2+2*ln(w)*ln(v)-ln(w)^2)-(ln(u)*ln((-1+z)/(-1+zp))-ln(u)*ln(w)+ln(v)^2-2*ln(w)*ln(v)+ln(w)^2)*polylog(2,w/zp/(-1+z))-(ln(u)-2*ln(w))*G([0, u, zp*(-1+z)],w)+(ln(u)-2*ln(w))*G([0, u, (-1+zp)*z],w)-ln(u)*ln(w)*ln((-1+z)/(-1+zp))*ln(u*v-u*w-v*w+w^2+w)+(ln(w)-ln(v))*(-ln(v)+ln(u)+ln(w))*G([v, (-1+zp)*z],w)-(ln(u)+2*ln(w)-2*ln(v))*(-ln(z/zp)+ln((-1+z)/(-1+zp))+ln((z*zp-z-w)/(z*zp-zp-w)))*polylog(2,-(v-w)/w)-(ln(w)-ln(v))*(-ln(v)+ln(u)+ln(w))*G([v, zp*(-1+z)],w)-ln(w)*(-ln(w)+ln(u))*G([u, (-1+zp)*z],w)+ln(w)*(-ln(w)+ln(u))*G([u, zp*(-1+z)],w)+(2*ln((z*zp-z-w)/(z*zp-zp-w))-ln(z/zp)+2*ln((-1+z)/(-1+zp))-2*ln(v))*polylog(3,zp)+(2*ln(v)+2*ln((-1+z)/(-1+zp))-ln(z/zp)+2*ln((z*zp-z-w)/(z*zp-zp-w)))*polylog(3,z)+(2*ln(v)+ln(u)-2*ln(w))*polylog(3,w/(-1+zp)/z)-(2*ln(v)+ln(u)-2*ln(w))*polylog(3,w/zp/(-1+z))-4*G([0, 0, -1/(-1+zp), -1/(-1+zp)],1)+4*G([0, 0, -1/(-1+z), -1/(-1+z)],1)-2*G([0, -1/(-1+zp), -1/(-1+zp), -1/(-1+zp)],1)+2*G([0, -1/(-1+z), -1/(-1+z), -1/(-1+z)],1)-2*polylog(4,w/zp/(-1+z))+2*polylog(4,w/(-1+zp)/z)-2*G([0, 0, u, zp*(-1+z)],w)+2*G([0, 0, u, (-1+zp)*z],w)-2*G([0, 0, v, zp*(-1+z)],w)+2*G([0, 0, v, (-1+zp)*z],w)-ln(u)*ln(v)*ln(w)*ln(z/zp)+ln(u)*ln(v)*ln(w)*ln((-1+z)/(-1+zp))+ln(u)*ln(v)*ln(w)*ln((z*zp-z-w)/(z*zp-zp-w))-2*polylog(2,z)*polylog(2,w/zp/(-1+z))+2*polylog(2,zp)*polylog(2,w/zp/(-1+z))-2*polylog(2,z)*polylog(2,w/(-1+zp)/z)+2*polylog(2,zp)*polylog(2,w/(-1+zp)/z)+4*G([0, 1/zp, 1/zp, 1/zp],1)-4*G([0, 1/z, 1/z, 1/z],1)-ln(v)*ln(w)^2*ln(z/zp)+ln(v)*ln(w)^2*ln((-1+z)/(-1+zp))+ln(v)*ln(w)^2*ln((z*zp-z-w)/(z*zp-zp-w))+ln(v)^2*ln(w)*ln(z/zp)-ln(v)^2*ln(w)*ln((-1+z)/(-1+zp))-ln(v)^2*ln(w)*ln((z*zp-z-w)/(z*zp-zp-w))+ln(u)^2*ln(w)*ln(z/zp)-1/2*ln(u)*ln(w)^2*ln(z/zp)+1/2*ln(u)*ln(w)^2*ln((-1+z)/(-1+zp))+1/2*ln(u)*ln(w)^2*ln((z*zp-z-w)/(z*zp-zp-w))-ln(u)^2*ln(w)*ln((-1+z)/(-1+zp))-ln(u)^2*ln(w)*ln((z*zp-z-w)/(z*zp-zp-w))-4*Zeta(3)*ln(z/zp);

R4m[3] := -1/6*ln((-1+z)/(-1+zp))*ln(u*v-u*w-v*w+w^2+w)*Pi^2+1/6*ln(u)*ln(z/zp)*Pi^2-1/3*ln(w)*ln(z/zp)*Pi^2+1/3*ln(w)*ln((-1+z)/(-1+zp))*Pi^2+1/3*ln(w)*ln((z*zp-z-w)/(z*zp-zp-w))*Pi^2-1/2*ln(u)^2*ln(v)*ln((z*zp-z-w)/(z*zp-zp-w))-1/6*ln(v)*ln((z*zp-z-w)/(z*zp-zp-w))*Pi^2+1/6*ln(v)*ln(z/zp)*Pi^2-1/6*ln(u)*ln((-1+z)/(-1+zp))*Pi^2+1/2*ln(u)^2*ln(v)*ln(z/zp)-1/2*ln(u)*ln(v)^2*ln((-1+z)/(-1+zp))-1/6*ln(v)*ln((-1+z)/(-1+zp))*Pi^2-1/2*ln(u)^2*ln(v)*ln((-1+z)/(-1+zp))+1/4*ln(u)^2*ln((-1+z)/(-1+zp))*ln(u*v-u*w-v*w+w^2+w)+1/2*ln(u)*ln(v)^2*ln(z/zp)-1/2*ln(u)*ln(v)^2*ln((z*zp-z-w)/(z*zp-zp-w))-1/4*ln(u)*ln((-1+z)/(-1+zp))*ln(u*v-u*w-v*w+w^2+w)^2+3/4*ln(u)*ln(v)*ln((-1+z)/(-1+zp))*ln(u*v-u*w-v*w+w^2+w)-1/4*ln(u)*ln(v)*ln(z/zp)*ln(u*v-u*w-v*w+w^2+w)+1/4*ln(u)*ln(v)*ln((z*zp-z-w)/(z*zp-zp-w))*ln(u*v-u*w-v*w+w^2+w)-2*(ln(w)-ln(v))*G([v, v, (-1+zp)*z],w)+2*(ln(w)-ln(v))*G([v, v, zp*(-1+z)],w)-1/6*ln(w)^3*ln((z*zp-z-w)/(z*zp-zp-w))+1/6*ln(w)^3*ln(z/zp)-1/6*ln(w)^3*ln((-1+z)/(-1+zp))-1/2*(ln(u)*ln(v)-ln(w)^2)*G([(-1+zp)*z, zp*(-1+z)],w)+1/2*(ln(u)*ln(v)-ln(w)^2)*G([zp*(-1+z), (-1+zp)*z],w)-1/6*ln(v)^3*ln((-1+z)/(-1+zp))-1/6*ln(v)^3*ln((z*zp-z-w)/(z*zp-zp-w))+1/6*ln(u)^3*ln(z/zp)-1/6*ln(u)^3*ln((z*zp-z-w)/(z*zp-zp-w))+1/6*ln(v)^3*ln(z/zp)-1/6*ln(u)^3*ln((-1+z)/(-1+zp))+2*G([v, (-1+zp)*z],w)*polylog(2,-(v-w)/w)-2*G([u, zp*(-1+z)],w)*polylog(2,-(u-w)/w)+2*G([u, (-1+zp)*z],w)*polylog(2,-(u-w)/w)-2*G([v, zp*(-1+z)],w)*polylog(2,-(v-w)/w)+1/3*polylog(2,w/(-1+zp)/z)*Pi^2-1/3*polylog(2,w/zp/(-1+z))*Pi^2+2*(ln(w)-ln(u))*G([u, u, zp*(-1+z)],w)-2*(ln(w)-ln(u))*G([u, u, (-1+zp)*z],w)+G([0, 0, zp*(-1+z), zp*(-1+z)],w)+G([0, 0, zp*(-1+z), (-1+zp)*z],w)-G([0, 0, (-1+zp)*z, zp*(-1+z)],w)-G([0, 0, (-1+zp)*z, (-1+zp)*z],w)-2*G([0, v, v, zp*(-1+z)],w)+2*G([0, v, v, (-1+zp)*z],w)-G([0, v, zp*(-1+z), zp*(-1+z)],w)-G([0, v, zp*(-1+z), (-1+zp)*z],w)+G([0, v, (-1+zp)*z, zp*(-1+z)],w)+G([0, v, (-1+zp)*z, (-1+zp)*z],w)-3*polylog(4,w/zp/(-1+z))+3*polylog(4,w/(-1+zp)/z)-2*G([0, u, u, zp*(-1+z)],w)+2*G([0, u, u, (-1+zp)*z],w)-G([0, u, zp*(-1+z), zp*(-1+z)],w)-G([0, u, zp*(-1+z), (-1+zp)*z],w)+G([0, u, (-1+zp)*z, zp*(-1+z)],w)+G([0, u, (-1+zp)*z, (-1+zp)*z],w)-G([0, 0, u, zp*(-1+z)],w)+G([0, 0, u, (-1+zp)*z],w)-G([0, 0, v, zp*(-1+z)],w)+G([0, 0, v, (-1+zp)*z],w)-ln(u)*ln(v)*ln(w)*ln(z/zp)+ln(u)*ln(v)*ln(w)*ln((-1+z)/(-1+zp))+ln(u)*ln(v)*ln(w)*ln((z*zp-z-w)/(z*zp-zp-w))+(-ln(u)-ln(v)+ln(w)+ln(u*v-u*w-v*w+w^2+w))*G([0, u, zp*(-1+z)],w)+(3*ln(w)-3*ln(v)+ln(u*v-u*w-v*w+w^2+w)-3*ln(u))*polylog(3,w/zp/(-1+z))+(-ln(u)-ln(v)+ln(w)+ln(u*v-u*w-v*w+w^2+w))*G([0, v, zp*(-1+z)],w)-(3*ln(w)-3*ln(v)+ln(u*v-u*w-v*w+w^2+w)-3*ln(u))*polylog(3,w/(-1+zp)/z)-(-ln(u)-ln(v)+ln(w)+ln(u*v-u*w-v*w+w^2+w))*G([0, u, (-1+zp)*z],w)-polylog(3,(u-w)/u)*(ln(z/zp)-ln((-1+z)/(-1+zp))-ln((z*zp-z-w)/(z*zp-zp-w)))-polylog(3,(v-w)/v)*(ln(z/zp)-ln((-1+z)/(-1+zp))-ln((z*zp-z-w)/(z*zp-zp-w)))+polylog(3,-(v-w)/w)*(ln(z/zp)-ln((-1+z)/(-1+zp))-ln((z*zp-z-w)/(z*zp-zp-w)))+polylog(3,-(u-w)/w)*(ln(z/zp)-ln((-1+z)/(-1+zp))-ln((z*zp-z-w)/(z*zp-zp-w)))-(ln(w)-ln(u))*G([u, (-1+zp)*z, (-1+zp)*z],w)+(ln(w)-ln(v))*G([v, zp*(-1+z), zp*(-1+z)],w)+G([0, 1/zp, 1/z],1)*ln(u*v-u*w-v*w+w^2+w)-G([0, v, (-1+zp)*z],w)*(-ln(u)-ln(v)+ln(w)+ln(u*v-u*w-v*w+w^2+w))-G([0, 1/z, 1/zp],1)*ln(u*v-u*w-v*w+w^2+w)+(-ln(w)+ln(u))*G([u, (-1+zp)*z, zp*(-1+z)],w)+(-ln(w)+ln(v))*G([v, (-1+zp)*z, zp*(-1+z)],w)+(ln(w)-ln(u))*G([u, zp*(-1+z), (-1+zp)*z],w)+(ln(u)-ln(w)+ln(v))*G([0, zp*(-1+z), (-1+zp)*z],w)+polylog(3,1-z)*ln(u*v-u*w-v*w+w^2+w)-polylog(3,1-zp)*ln(u*v-u*w-v*w+w^2+w)+(ln(w)-ln(v)-ln(u))*G([0, (-1+zp)*z, zp*(-1+z)],w)-(ln(w)-ln(v))*G([v, (-1+zp)*z, (-1+zp)*z],w)+(ln(w)-ln(u))*G([u, zp*(-1+z), zp*(-1+z)],w)-(ln(w)-ln(v)-ln(u))*G([0, zp*(-1+z), zp*(-1+z)],w)+(ln(w)-ln(v)-ln(u))*G([0, (-1+zp)*z, (-1+zp)*z],w)+(ln(w)-ln(v))*G([v, zp*(-1+z), (-1+zp)*z],w)-G([zp*(-1+z), (-1+zp)*z],w)*polylog(2,-(v-w)/w)-G([zp*(-1+z), (-1+zp)*z],w)*polylog(2,-(u-w)/w)+G([(-1+zp)*z, zp*(-1+z)],w)*polylog(2,-(v-w)/w)+G([(-1+zp)*z, zp*(-1+z)],w)*polylog(2,-(u-w)/w)-2*polylog(3,zp)*ln(u*v-u*w-v*w+w^2+w)+2*polylog(3,z)*ln(u*v-u*w-v*w+w^2+w)+1/2*(ln(w)-ln(v))*(3*ln(w)-2*ln(u)-3*ln(v)+2*ln(u*v-u*w-v*w+w^2+w))*G([v, (-1+zp)*z],w)-1/2*(ln(w)-ln(v)-ln(u))*(3*ln(w)-3*ln(u)-3*ln(v)+2*ln(u*v-u*w-v*w+w^2+w))*polylog(2,w/zp/(-1+z))-1/2*(ln(w)-ln(v))*(3*ln(w)-2*ln(u)-3*ln(v)+2*ln(u*v-u*w-v*w+w^2+w))*G([v, zp*(-1+z)],w)+1/2*(ln(w)-ln(u))*(-3*ln(u)+2*ln(u*v-u*w-v*w+w^2+w)+3*ln(w)-2*ln(v))*G([u, (-1+zp)*z],w)-1/2*polylog(2,z)*ln(u*v-u*w-v*w+w^2+w)*(-ln(v)-ln((-1+z)/(-1+zp))+ln(u*v-u*w-v*w+w^2+w))+1/2*ln(u*v-u*w-v*w+w^2+w)*(ln(u*v-u*w-v*w+w^2+w)+ln((-1+z)/(-1+zp))-ln(v))*polylog(2,zp)+1/2*(ln(w)-ln(v)-ln(u))*(3*ln(w)-3*ln(u)-3*ln(v)+2*ln(u*v-u*w-v*w+w^2+w))*polylog(2,w/(-1+zp)/z)+1/2*(ln(z/zp)-ln((-1+z)/(-1+zp))-ln((z*zp-z-w)/(z*zp-zp-w)))*(2*ln(w)-ln(u)-ln(v)+ln(u*v-u*w-v*w+w^2+w))*polylog(2,-(u-w)/w)+1/2*(ln(z/zp)-ln((-1+z)/(-1+zp))-ln((z*zp-z-w)/(z*zp-zp-w)))*(2*ln(w)-ln(u)-ln(v)+ln(u*v-u*w-v*w+w^2+w))*polylog(2,-(v-w)/w)-1/2*ln(u)*G([1/zp, 1/z],1)*ln(u*v-u*w-v*w+w^2+w)+1/4*ln(v)*ln(w)^2*ln(z/zp)-1/4*ln(v)*ln(w)^2*ln((-1+z)/(-1+zp))-1/4*ln(v)*ln(w)^2*ln((z*zp-z-w)/(z*zp-zp-w))-1/2*ln(v)^2*ln(w)*ln(z/zp)+1/2*ln(v)^2*ln(w)*ln((-1+z)/(-1+zp))+1/2*ln(v)^2*ln(w)*ln((z*zp-z-w)/(z*zp-zp-w))-1/2*ln(u)^2*ln(w)*ln(z/zp)+1/4*ln(u)*ln(w)^2*ln(z/zp)-1/4*ln(u)*ln(w)^2*ln((-1+z)/(-1+zp))-1/4*ln(u)*ln(w)^2*ln((z*zp-z-w)/(z*zp-zp-w))+1/2*ln(u)^2*ln(w)*ln((-1+z)/(-1+zp))+1/2*ln(u)^2*ln(w)*ln((z*zp-z-w)/(z*zp-zp-w))+1/2*ln(u)*G([1/z, 1/zp],1)*ln(u*v-u*w-v*w+w^2+w)-1/2*(ln(w)-ln(u))*(-3*ln(u)+2*ln(u*v-u*w-v*w+w^2+w)+3*ln(w)-2*ln(v))*G([u, zp*(-1+z)],w)+1/8*ln(v)^2*ln(z/zp)*ln(u*v-u*w-v*w+w^2+w)+1/4*ln(w)^2*ln(z/zp)*ln(u*v-u*w-v*w+w^2+w)-1/4*ln(w)^2*ln((-1+z)/(-1+zp))*ln(u*v-u*w-v*w+w^2+w)-1/4*ln(w)^2*ln((z*zp-z-w)/(z*zp-zp-w))*ln(u*v-u*w-v*w+w^2+w)+1/8*ln(z/zp)*ln((-1+z)/(-1+zp))^2*ln(u*v-u*w-v*w+w^2+w)-1/6*ln(u)*ln((z*zp-z-w)/(z*zp-zp-w))*Pi^2;

R4m[4] := 1/8*(2*ln(v)*ln((-1+z)/(-1+zp))-8*ln(v)*ln(z/zp)+4*ln(v)*ln(u*v-u*w-v*w+w^2+w)+8*ln(v)*ln((z*zp-z-w)/(z*zp-zp-w))-8*ln(u)*ln((-1+z)/(-1+zp))-8*ln(u)*ln((z*zp-z-w)/(z*zp-zp-w))+ln((-1+z)/(-1+zp))^2-8*ln(z/zp)*ln((-1+z)/(-1+zp))+4*ln((-1+z)/(-1+zp))*ln(u*v-u*w-v*w+w^2+w)+8*ln((-1+z)/(-1+zp))*ln((z*zp-z-w)/(z*zp-zp-w))-8*ln(z/zp)*ln((z*zp-z-w)/(z*zp-zp-w))+4*ln((z*zp-z-w)/(z*zp-zp-w))^2)*polylog(2,z)+1/8*(8*ln(z/zp)*ln((-1+z)/(-1+zp))+8*ln(z/zp)*ln((z*zp-z-w)/(z*zp-zp-w))-8*ln(v)*ln(z/zp)-ln((-1+z)/(-1+zp))^2-8*ln((-1+z)/(-1+zp))*ln((z*zp-z-w)/(z*zp-zp-w))+4*ln((-1+z)/(-1+zp))*ln(u*v-u*w-v*w+w^2+w)-8*ln(u)*ln((-1+z)/(-1+zp))+2*ln(v)*ln((-1+z)/(-1+zp))-4*ln((z*zp-z-w)/(z*zp-zp-w))^2-8*ln(u)*ln((z*zp-z-w)/(z*zp-zp-w))+8*ln(v)*ln((z*zp-z-w)/(z*zp-zp-w))-4*ln(v)*ln(u*v-u*w-v*w+w^2+w))*polylog(2,zp)+2*(ln((z*zp-z-w)/(z*zp-zp-w))-ln(u*v-u*w-v*w+w^2+w))*polylog(3,zp)+1/8*ln(u)*ln((-1+z)/(-1+zp))^3+2*polylog(3,z)*(ln((z*zp-z-w)/(z*zp-zp-w))+ln(u*v-u*w-v*w+w^2+w))-1/2*(2*ln(u*v-u*w-v*w+w^2+w)-4*ln((z*zp-z-w)/(z*zp-zp-w))-ln((-1+z)/(-1+zp))+4*ln(z/zp)-4*ln(u))*polylog(3,1-zp)-1/2*(4*ln(z/zp)-4*ln((z*zp-z-w)/(z*zp-zp-w))+4*ln(u)-ln((-1+z)/(-1+zp))-2*ln(u*v-u*w-v*w+w^2+w))*polylog(3,1-z)-1/2*(ln(w)-ln(u))*(ln(w)-2*ln(z/zp)+2*ln((z*zp-z-w)/(z*zp-zp-w))+2*ln((-1+z)/(-1+zp))+ln(u))*G([u, (-1+zp)*z],w)-1/2*(-ln(w)+ln(v))*(ln(w)+2*ln(z/zp)-2*ln((-1+z)/(-1+zp))-2*ln((z*zp-z-w)/(z*zp-zp-w))+ln(v))*G([v, zp*(-1+z)],w)+1/2*(ln(z/zp)-ln((-1+z)/(-1+zp))-ln((z*zp-z-w)/(z*zp-zp-w)))*(ln(u)-2*ln(w)+ln(v)-ln(u*v-u*w-v*w+w^2+w))*polylog(2,-(u-w)/w)-1/2*polylog(2,w/(-1+zp)/z)*(ln(u)-ln(w)+ln(v))*(-ln(u)+2*ln(z/zp)-2*ln((-1+z)/(-1+zp))-2*ln((z*zp-z-w)/(z*zp-zp-w))-ln(v)-ln(w))-1/2*G([v, (-1+zp)*z],w)*(ln(w)-ln(v))*(ln(v)+2*ln((z*zp-z-w)/(z*zp-zp-w))+2*ln((-1+z)/(-1+zp))-2*ln(z/zp)+ln(w))+1/2*(ln(w)-ln(u))*(ln(w)+2*ln(z/zp)-2*ln((-1+z)/(-1+zp))-2*ln((z*zp-z-w)/(z*zp-zp-w))+ln(u))*G([u, zp*(-1+z)],w)-1/2*polylog(2,w/zp/(-1+z))*(ln(u)-ln(w)+ln(v))*(ln(w)-2*ln((-1+z)/(-1+zp))-2*ln((z*zp-z-w)/(z*zp-zp-w))+2*ln(z/zp)+ln(v)+ln(u))+1/8*ln(v)*ln(z/zp)*ln((-1+z)/(-1+zp))^2+1/4*ln(u)*ln((-1+z)/(-1+zp))*ln((z*zp-z-w)/(z*zp-zp-w))^2+1/2*ln(u)*ln((-1+z)/(-1+zp))^2*ln((z*zp-z-w)/(z*zp-zp-w))-3/4*ln(u)*ln(z/zp)*ln((-1+z)/(-1+zp))^2+1/2*(ln(z/zp)-ln((-1+z)/(-1+zp))-ln((z*zp-z-w)/(z*zp-zp-w)))*(ln(u)-2*ln(w)+ln(v)-ln(u*v-u*w-v*w+w^2+w))*polylog(2,-(v-w)/w)-1/6*ln((-1+z)/(-1+zp))*ln(u*v-u*w-v*w+w^2+w)*Pi^2+1/6*ln(u)*ln(z/zp)*Pi^2-1/2*ln(u)^2*ln(v)*ln((z*zp-z-w)/(z*zp-zp-w))-1/2*ln(v)*ln((z*zp-z-w)/(z*zp-zp-w))*Pi^2+1/2*ln(v)*ln(z/zp)*Pi^2+1/6*ln(u)*ln((-1+z)/(-1+zp))*Pi^2+1/4*ln(u)^2*ln(v)*ln(z/zp)-3/16*ln(u)*ln(v)^2*ln((-1+z)/(-1+zp))-1/4*ln(v)*ln((-1+z)/(-1+zp))*Pi^2-1/2*ln(u)^2*ln(v)*ln((-1+z)/(-1+zp))+1/4*ln(u)^2*ln((-1+z)/(-1+zp))*ln(u*v-u*w-v*w+w^2+w)-1/4*ln(u)*ln(v)^2*ln(z/zp)-1/2*ln(v)*ln(z/zp)^2*ln((-1+z)/(-1+zp))+1/2*ln(v)*ln(z/zp)*ln((-1+z)/(-1+zp))*ln((z*zp-z-w)/(z*zp-zp-w))-1/2*ln(u)*ln(z/zp)*ln((-1+z)/(-1+zp))*ln((z*zp-z-w)/(z*zp-zp-w))+1/4*ln(u)*ln(v)*ln((-1+z)/(-1+zp))*ln(u*v-u*w-v*w+w^2+w)+1/4*ln(u)*ln(v)*ln(z/zp)*ln(u*v-u*w-v*w+w^2+w)-1/4*ln(u)*ln(v)*ln((z*zp-z-w)/(z*zp-zp-w))*ln(u*v-u*w-v*w+w^2+w)+1/2*ln(w)^3*ln((z*zp-z-w)/(z*zp-zp-w))-1/2*ln(w)^3*ln(z/zp)+1/2*ln(w)^3*ln((-1+z)/(-1+zp))-1/2*(ln(u)*ln(v)-ln(w)^2)*G([(-1+zp)*z, zp*(-1+z)],w)+1/2*(ln(u)*ln(v)-ln(w)^2)*G([zp*(-1+z), (-1+zp)*z],w)-1/12*ln(v)*ln(z/zp)^3-1/6*ln(v)^3*ln((-1+z)/(-1+zp))-1/6*ln(v)^3*ln((z*zp-z-w)/(z*zp-zp-w))+1/6*ln(u)^3*ln(z/zp)-1/6*ln(u)^3*ln((z*zp-z-w)/(z*zp-zp-w))+1/6*ln(v)^3*ln(z/zp)-1/6*ln(u)^3*ln((-1+z)/(-1+zp))-(-ln((-1+z)/(-1+zp))-ln(w)+ln(z/zp)-ln((z*zp-z-w)/(z*zp-zp-w)))*G([0, v, (-1+zp)*z],w)-(ln(w)+ln(z/zp)-ln((-1+z)/(-1+zp))-ln((z*zp-z-w)/(z*zp-zp-w)))*polylog(3,w/zp/(-1+z))-(-ln((-1+z)/(-1+zp))-ln(w)+ln(z/zp)-ln((z*zp-z-w)/(z*zp-zp-w)))*polylog(3,w/(-1+zp)/z)-(-ln(w)+ln(v))*G([v, zp*(-1+z), (-1+zp)*z],w)-(-ln((-1+z)/(-1+zp))-ln(w)+ln(z/zp)-ln((z*zp-z-w)/(z*zp-zp-w)))*G([0, u, (-1+zp)*z],w)-G([0, v, zp*(-1+z)],w)*(ln(w)+ln(z/zp)-ln((-1+z)/(-1+zp))-ln((z*zp-z-w)/(z*zp-zp-w)))-G([0, u, zp*(-1+z)],w)*(ln(w)+ln(z/zp)-ln((-1+z)/(-1+zp))-ln((z*zp-z-w)/(z*zp-zp-w)))+(-ln(w)+ln(u))*G([u, zp*(-1+z), zp*(-1+z)],w)-(-ln(w)+ln(u))*G([u, zp*(-1+z), (-1+zp)*z],w)+(-ln(w)+ln(v))*G([v, zp*(-1+z), zp*(-1+z)],w)+4*G([0, 0, 1/zp, 1/zp],1)-4*G([0, 0, 1/z, 1/z],1)-4*G([0, -1/(-1+zp), -1/(-1+zp), -1/(-1+zp)],1)+4*G([0, -1/(-1+z), -1/(-1+z), -1/(-1+z)],1)-G([0, 0, zp*(-1+z), zp*(-1+z)],w)+G([0, 0, zp*(-1+z), (-1+zp)*z],w)-G([0, 0, (-1+zp)*z, zp*(-1+z)],w)+G([0, 0, (-1+zp)*z, (-1+zp)*z],w)+G([0, v, zp*(-1+z), zp*(-1+z)],w)-G([0, v, zp*(-1+z), (-1+zp)*z],w)+G([0, v, (-1+zp)*z, zp*(-1+z)],w)-G([0, v, (-1+zp)*z, (-1+zp)*z],w)+polylog(4,w/zp/(-1+z))-polylog(4,w/(-1+zp)/z)+G([0, u, zp*(-1+z), zp*(-1+z)],w)-G([0, u, zp*(-1+z), (-1+zp)*z],w)+G([0, u, (-1+zp)*z, zp*(-1+z)],w)-G([0, u, (-1+zp)*z, (-1+zp)*z],w)+G([0, 0, u, zp*(-1+z)],w)-G([0, 0, u, (-1+zp)*z],w)+G([0, 0, v, zp*(-1+z)],w)-G([0, 0, v, (-1+zp)*z],w)-ln(u)*ln(v)*ln(w)*ln(z/zp)+ln(u)*ln(v)*ln(w)*ln((-1+z)/(-1+zp))+ln(u)*ln(v)*ln(w)*ln((z*zp-z-w)/(z*zp-zp-w))-(-ln(w)+ln(u))*G([u, (-1+zp)*z, (-1+zp)*z],w)-(ln(u)-ln(w)+ln(v))*G([0, zp*(-1+z), zp*(-1+z)],w)+(ln(u)-ln(w)+ln(v))*G([0, (-1+zp)*z, (-1+zp)*z],w)-(ln(u)-ln(w)+ln(v))*G([0, (-1+zp)*z, zp*(-1+z)],w)-(-ln(w)+ln(v))*G([v, (-1+zp)*z, (-1+zp)*z],w)-polylog(3,(u-w)/u)*(ln(z/zp)-ln((-1+z)/(-1+zp))-ln((z*zp-z-w)/(z*zp-zp-w)))-polylog(3,(v-w)/v)*(ln(z/zp)-ln((-1+z)/(-1+zp))-ln((z*zp-z-w)/(z*zp-zp-w)))-polylog(3,-(v-w)/w)*(ln(z/zp)-ln((-1+z)/(-1+zp))-ln((z*zp-z-w)/(z*zp-zp-w)))-polylog(3,-(u-w)/w)*(ln(z/zp)-ln((-1+z)/(-1+zp))-ln((z*zp-z-w)/(z*zp-zp-w)))+G([0, 1/zp, 1/z],1)*ln(u*v-u*w-v*w+w^2+w)-G([0, 1/z, 1/zp],1)*ln(u*v-u*w-v*w+w^2+w)+(-ln(w)+ln(u))*G([u, (-1+zp)*z, zp*(-1+z)],w)+(-ln(w)+ln(v))*G([v, (-1+zp)*z, zp*(-1+z)],w)+(ln(u)-ln(w)+ln(v))*G([0, zp*(-1+z), (-1+zp)*z],w)-G([zp*(-1+z), (-1+zp)*z],w)*polylog(2,-(v-w)/w)-G([zp*(-1+z), (-1+zp)*z],w)*polylog(2,-(u-w)/w)+G([(-1+zp)*z, zp*(-1+z)],w)*polylog(2,-(v-w)/w)+G([(-1+zp)*z, zp*(-1+z)],w)*polylog(2,-(u-w)/w)+3*G([0, 1/zp, 1/zp, 1/zp],1)-3*G([0, 1/z, 1/z, 1/z],1)-1/2*ln(u)*G([1/zp, 1/z],1)*ln(u*v-u*w-v*w+w^2+w)+3/4*ln(v)*ln(w)^2*ln(z/zp)-3/4*ln(v)*ln(w)^2*ln((-1+z)/(-1+zp))-3/4*ln(v)*ln(w)^2*ln((z*zp-z-w)/(z*zp-zp-w))-1/2*ln(v)^2*ln(w)*ln(z/zp)+1/2*ln(v)^2*ln(w)*ln((-1+z)/(-1+zp))+1/2*ln(v)^2*ln(w)*ln((z*zp-z-w)/(z*zp-zp-w))-1/2*ln(u)^2*ln(w)*ln(z/zp)+3/4*ln(u)*ln(w)^2*ln(z/zp)-3/4*ln(u)*ln(w)^2*ln((-1+z)/(-1+zp))-3/4*ln(u)*ln(w)^2*ln((z*zp-z-w)/(z*zp-zp-w))+1/2*ln(u)^2*ln(w)*ln((-1+z)/(-1+zp))+1/2*ln(u)^2*ln(w)*ln((z*zp-z-w)/(z*zp-zp-w))+1/2*ln(u)*G([1/z, 1/zp],1)*ln(u*v-u*w-v*w+w^2+w)+1/8*ln(v)^2*ln(z/zp)*ln(u*v-u*w-v*w+w^2+w)-1/4*ln(w)^2*ln(z/zp)*ln(u*v-u*w-v*w+w^2+w)+1/4*ln(w)^2*ln((-1+z)/(-1+zp))*ln(u*v-u*w-v*w+w^2+w)+1/4*ln(w)^2*ln((z*zp-z-w)/(z*zp-zp-w))*ln(u*v-u*w-v*w+w^2+w)+1/8*ln(z/zp)*ln((-1+z)/(-1+zp))^2*ln(u*v-u*w-v*w+w^2+w)-1/6*ln(u)*ln((z*zp-z-w)/(z*zp-zp-w))*Pi^2+Zeta(3)*(6*ln(z/zp)-2*ln((-1+z)/(-1+zp))-6*ln((z*zp-z-w)/(z*zp-zp-w)));

